Leading-order gravitational radiation to all spin orders

Starting with on-shell amplitudes compatible with the scattering of Kerr black holes, we produce the gravitational waveform and memory effect including spin at their leading post-Minkowskian orders to all orders in the spins of both scattering objects. For the memory effect, we present results at next-to-leading order as well, finding a closed form for all spin orders when the spins are anti-aligned and equal in magnitude. Considering instead generically oriented spins, we produce the next-to-leading-order memory to sixth order in spin. Compton-amplitude contact terms up to sixth order in spin are included throughout our analysis.

==> anc/MemoryFromAmplitudes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    212228,       6897]
NotebookOptionsPosition[    201152,       6718]
NotebookOutlinePosition[    201589,       6735]
CellTagsIndexPosition[    201546,       6732]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file for \[OpenCurlyDoubleQuote]Leading-order gravitational \
radiation to all spin orders\[CloseCurlyDoubleQuote] by Rafael Aoude, Kays \
Haddad, Carlo Heissenberg, and Andreas Helset.\
\>", "Text",
 CellChangeTimes->{{3.9055713008785343`*^9, 
  3.905571346039731*^9}},ExpressionUUID->"adc84f12-f0a5-4fd6-863b-\
6e3c1130af63"],

Cell[CellGroupData[{

Cell["Memory from Amplitudes", "Title",
 CellChangeTimes->{{3.905571083402389*^9, 3.9055710894411707`*^9}, {
  3.9055752212440863`*^9, 
  3.905575221384491*^9}},ExpressionUUID->"4bc9e679-626c-4831-82f5-\
fd0d7072bc94"],

Cell["\<\
Here we load the package containing the 2PM amplitude, soft  factor, and 1PM \
and 2PM transverse impulses needed to construct the memory up to NLO. All \
notation is described \
\>", "Text",
 CellChangeTimes->{{3.90557113580455*^9, 3.9055711954698668`*^9}, {
  3.905571283552455*^9, 
  3.905571292928027*^9}},ExpressionUUID->"4b2a5040-c4cc-4079-b890-\
947fb54e4979"],

Cell[CellGroupData[{

Cell["Loading the package", "Subsection",
 CellChangeTimes->{{3.905571202071385*^9, 
  3.905571210313026*^9}},ExpressionUUID->"02309bc4-a5a9-45ff-907b-\
cf640bccd155"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9055712137553062`*^9, 3.9055712151402683`*^9}},
 CellLabel->
  "10/6/23 11:47:55 \
In[13]:=",ExpressionUUID->"d91c59ea-80f8-4f47-b67c-36f582c2b23a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.905571216679797*^9, 3.9055712186419983`*^9}, {
  3.905571256167769*^9, 3.905571262852425*^9}},
 CellLabel->
  "10/6/23 11:47:59 \
In[1]:=",ExpressionUUID->"104f457a-94bc-43c1-bab4-8e3518f38bd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellChangeTimes->{{3.9055718403639593`*^9, 3.905571842137868*^9}, {
  3.9055721748212976`*^9, 3.905572180230589*^9}},
 CellLabel->
  "10/6/23 11:47:59 \
In[2]:=",ExpressionUUID->"cdf8e80d-752f-47f4-b282-d9f2bfae999e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"9.3.1 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"documentation", " ", "center"}],
       BaseStyle->"Link",
       ButtonData:>"paclet:FeynCalc/",
       ButtonNote->"paclet:FeynCalc/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\", check out the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["wiki",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"forum", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"http://www.feyncalc.org/forum/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["9.3.1 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "documentation center", BaseStyle -> "Link", ButtonData :> 
       "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
    Style[", check out the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["wiki", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" or visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum.", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "http://www.feyncalc.org/forum/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.905571844543296*^9, 3.905572181755355*^9, 
  3.9055722255164423`*^9, 3.9055732220586*^9, 3.905574062771997*^9, 
  3.905574110619975*^9, 3.905574480484468*^9},
 CellLabel->
  "10/6/23 11:48:00 During evaluation of \
In[2]:=",ExpressionUUID->"0edf03e6-8394-44e4-bcf8-7daa37f86237"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["FAQ",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["To save your and our time, please check our ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["FAQ", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
    Style[" for answers to some common FeynCalc questions.", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.905571844543296*^9, 3.905572181755355*^9, 
  3.9055722255164423`*^9, 3.9055732220586*^9, 3.905574062771997*^9, 
  3.905574110619975*^9, 3.905574480487947*^9},
 CellLabel->
  "10/6/23 11:48:00 During evaluation of \
In[2]:=",ExpressionUUID->"764a2249-fc2a-477b-8e49-85faa0a7241c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"See also the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
     "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["See also the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" If you use FeynCalc in your research, please cite", "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.905571844543296*^9, 3.905572181755355*^9, 
  3.9055722255164423`*^9, 3.9055732220586*^9, 3.905574062771997*^9, 
  3.905574110619975*^9, 3.905574480489664*^9},
 CellLabel->
  "10/6/23 11:48:00 During evaluation of \
In[2]:=",ExpressionUUID->"276d8a1a-c82e-4b3e-922f-de29f605521d"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 256 (2020) 107478, arXiv:2001.04407.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.905571844543296*^9, 3.905572181755355*^9, 
  3.9055722255164423`*^9, 3.9055732220586*^9, 3.905574062771997*^9, 
  3.905574110619975*^9, 3.905574480490999*^9},
 CellLabel->
  "10/6/23 11:48:00 During evaluation of \
In[2]:=",ExpressionUUID->"c84dd9e1-a60a-4abb-99b9-6a880add5e3c"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 207 (2016) 432-444, arXiv:1601.01167.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.905571844543296*^9, 3.905572181755355*^9, 
  3.9055722255164423`*^9, 3.9055732220586*^9, 3.905574062771997*^9, 
  3.905574110619975*^9, 3.905574480492103*^9},
 CellLabel->
  "10/6/23 11:48:00 During evaluation of \
In[2]:=",ExpressionUUID->"bda2a1f2-b748-4de3-b9d6-e1f8f6089f69"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun. 64 (1991) 345-359.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.905571844543296*^9, 3.905572181755355*^9, 
  3.9055722255164423`*^9, 3.9055732220586*^9, 3.905574062771997*^9, 
  3.905574110619975*^9, 3.905574480493222*^9},
 CellLabel->
  "10/6/23 11:48:00 During evaluation of \
In[2]:=",ExpressionUUID->"001044f6-4350-4104-88ef-2efff9c53093"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", "NLOMemory.m"}]], "Input",
 CellChangeTimes->{{3.9055712673585167`*^9, 3.9055712708400993`*^9}},
 CellLabel->
  "10/6/23 11:48:00 \
In[3]:=",ExpressionUUID->"0f367d12-fa0f-4749-863b-fc44c8298c7a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Description of package contents", "Subsection",
 CellChangeTimes->{{3.9055713859354143`*^9, 
  3.9055713939157047`*^9}},ExpressionUUID->"5aaf2fb8-6af5-4326-88f1-\
acf692e93586"],

Cell["\<\
The package contains
- the 1PM transverse impulse to all spin orders for general spin \
orientations,
- the 2PM amplitude for generic spin orientations to sixth order in spin, \
aligned spins to sixth order in spin, and all spin orders for anti-aligned \
spins,
- contributions to the 2PM amplitude from contact terms entering the Compton \
amplitude at fifth and sixth orders in spin. Their contributions to the 2PM \
amplitude are included up to sixth order in spin for generic orientations, \
and to all orders in spin for aligned and anti-aligned configurations.
- a list of the contact-term coefficients considered at fifth and sixth \
orders in spin,
- the values of the coefficients which match the BHPT solution of ref. [63] \
of the paper.
- the 2PM transverse impulse for the same spin orders and configurations as \
the 2PM amplitude,
- the soft factor expanded to subleading order in \[HBar],
- various sets of replacement rules to convert notation or apply kinematic \
conditions.\
\>", "Text",
 CellChangeTimes->{{3.905571401451573*^9, 3.905571572621077*^9}, {
   3.905571609255763*^9, 3.9055717560760813`*^9}, {3.9055746148603573`*^9, 
   3.9055746396407423`*^9}, 
   3.905575294962912*^9},ExpressionUUID->"f6ad7e4d-9be4-4fae-ba8e-\
923799684bca"]
}, Closed]],

Cell[CellGroupData[{

Cell["Contact term examples", "Section",
 CellChangeTimes->{{3.905571871068371*^9, 
  3.905571874949753*^9}},ExpressionUUID->"a5c54917-3de7-4234-910a-\
84c41c62e9a2"],

Cell[TextData[{
 "The list of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["spin", 
    RowBox[{"5", ",", "6"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4a197906-5cc4-4dbd-91e7-28f8d80c4907"],
 " coefficients which are passed as arguments to other variables are"
}], "Text",
 CellChangeTimes->{{3.905571876778666*^9, 
  3.905571911440769*^9}},ExpressionUUID->"758bfb4f-0e2f-478d-84fd-\
2e61be802329"],

Cell[CellGroupData[{

Cell[BoxData[{"ListOfSpin5ContactCoefficients", "\[IndentingNewLine]", \
"ListOfSpin6ContactCoefficients"}], "Input",
 CellChangeTimes->{{3.905571914131318*^9, 3.905571917318152*^9}},
 CellLabel->
  "10/6/23 11:05:17 \
In[5]:=",ExpressionUUID->"ec5d3ab3-6f0c-4715-a125-c006dd2cb9c4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"B5000", ",", "D500", ",", "F5000", ",", "P500", ",", "R500"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.905571917606916*^9},
 CellLabel->
  "10/6/23 11:05:17 \
Out[5]=",ExpressionUUID->"dbc93354-4442-414f-9a1a-f7cf45ed54c9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"A6100", ",", "A6110", ",", 
    RowBox[{"A6000", "-", "A6002"}], ",", "B6001", ",", "C610", ",", 
    RowBox[{"C600", "-", "C602"}], ",", "D601", ",", "E610", ",", "F6001", 
    ",", "G6100", ",", "G6110", ",", 
    RowBox[{"G6000", "-", "G6002"}], ",", "P601", ",", "Q610", ",", "R601"}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.905571917610339*^9},
 CellLabel->
  "10/6/23 11:05:17 \
Out[6]=",ExpressionUUID->"c53a24f0-a85d-4baf-9dbf-bb46b00307e7"]
}, Open  ]],

Cell[TextData[{
 "For example, the contributions to the generic-orientation 2PM amplitude and \
transverse impulse at even spin orders from the coefficient ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["b", 
    RowBox[{"0", ",", "0", ",", "0"}], 
    RowBox[{"(", "5", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e3a213f4-9278-4299-bd2c-3b75a6eb7667"],
 " are"
}], "Text",
 CellChangeTimes->{{3.905571961022622*^9, 3.9055720046699553`*^9}, {
  3.9055720819569683`*^9, 
  3.905572096892473*^9}},ExpressionUUID->"50d45a85-6589-44d9-a9b8-\
c7d04495db02"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Amplitude2PMEvenContactGO", "[", "B5000", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Impulse2PMEvenContactGO", "[", "B5000", "]"}]}], "Input",
 CellChangeTimes->{{3.905572005745714*^9, 3.905572016185603*^9}, {
  3.905572099166935*^9, 3.905572103150057*^9}},
 CellLabel->
  "10/6/23 11:08:23 \
In[11]:=",ExpressionUUID->"785846ea-8750-4d93-823d-3462f7c4721b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox[
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm], "4"]}], "+", 
     RowBox[{
      SubscriptBox["m", "1"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm], "4"]}]}], ")"}], " ", 
   FormBox[
    SubsuperscriptBox["b", 
     RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
    TraditionalForm], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "-", "2"}], ")"}], " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["q",
          TraditionalForm], "_"],
        TraditionalForm], "2"], " ", 
      SubscriptBox["V", 
       RowBox[{"1", ",", "2"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Gamma]", "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
      SubscriptBox["Q", 
       RowBox[{"1", ",", "2"}]]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.905572016807382*^9, 3.905572103874234*^9},
 CellLabel->
  "10/6/23 11:08:23 \
Out[11]=",ExpressionUUID->"b3ef57d0-8d00-41b7-925f-eb2931afaa65"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"315", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Gamma]", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["a",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["1",
            TraditionalForm]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SubscriptBox["m", "1"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["a",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["2",
            TraditionalForm]],
          TraditionalForm], "4"]}]}], ")"}], " ", 
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"\[CapitalPi]", "(", 
      RowBox[{
       FormBox["\[Tau]",
        TraditionalForm], ",", 
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], "6"]}]], "+", 
   FractionBox[
    RowBox[{"315", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Gamma]", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["a",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["1",
            TraditionalForm]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SubscriptBox["m", "1"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["a",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["2",
            TraditionalForm]],
          TraditionalForm], "4"]}]}], ")"}], " ", 
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"\[CapitalPi]", "(", 
      RowBox[{
       FormBox["\[Tau]",
        TraditionalForm], ",", 
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], "6"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], "8"]}]], 
    RowBox[{"315", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["a",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["1",
            TraditionalForm]],
          TraditionalForm], "4"]}], "+", 
       RowBox[{
        SubscriptBox["m", "1"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["a",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["2",
            TraditionalForm]],
          TraditionalForm], "4"]}]}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["b",
            TraditionalForm], "_"],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["\[Gamma]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
           RowBox[{"\[CapitalPi]", "(", 
            RowBox[{
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["1",
               TraditionalForm]], ",", 
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["2",
               TraditionalForm]]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["\[Gamma]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm]}], ")"}]}], "+", 
          RowBox[{"20", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
           SubscriptBox["V", 
            RowBox[{"1", ",", "2"}]]}]}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["1",
             TraditionalForm]],
           TraditionalForm]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["2",
             TraditionalForm]],
           TraditionalForm]}], ")"}]}]}], ")"}]}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.905572016807382*^9, 3.905572103906075*^9},
 CellLabel->
  "10/6/23 11:08:23 \
Out[12]=",ExpressionUUID->"6bab6853-e8e7-4345-af5b-b0860778150d"]
}, Open  ]],

Cell["The values matching the BHPT solution of ref. [63] are", "Text",
 CellChangeTimes->{{3.905571921892125*^9, 
  3.905571944449439*^9}},ExpressionUUID->"ce9d96b2-7b87-4ecc-87fd-\
2e77abfdf4e1"],

Cell[CellGroupData[{

Cell[BoxData[{"Spin5TeukolskyValues", "\[IndentingNewLine]", \
"Spin6TeukolskyValues"}], "Input",
 CellChangeTimes->{{3.905571945494952*^9, 3.90557194882628*^9}},
 CellLabel->
  "10/6/23 11:05:49 \
In[7]:=",ExpressionUUID->"c8fd3eb4-d84f-4a1d-9e1a-70e4a8014c0d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "24"]}]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["d", 
       RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], "\[Rule]", 
     FractionBox["1", "3"]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["f", 
       RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "240"]}]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["p", 
       RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], "\[Rule]", 
     FractionBox["1", "6"]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["r", 
       RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "3"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.905571949168701*^9},
 CellLabel->
  "10/6/23 11:05:49 \
Out[7]=",ExpressionUUID->"858e186e-d93e-4d81-90aa-e93dface9ab4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubsuperscriptBox["a", 
       RowBox[{"1", ",", "0", ",", "0"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["a", 
       RowBox[{"1", ",", "1", ",", "0"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "576"]}]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "0", ",", "0"}], "\<\"(6)\"\>"],
       TraditionalForm], "-", 
      FormBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "0", ",", "2"}], "\<\"(6)\"\>"],
       TraditionalForm]}], "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "1"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["11", "72"]}]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       SubsuperscriptBox["c", 
        RowBox[{"0", ",", "0"}], "\<\"(6)\"\>"],
       TraditionalForm], "-", 
      FormBox[
       SubsuperscriptBox["c", 
        RowBox[{"0", ",", "2"}], "\<\"(6)\"\>"],
       TraditionalForm]}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "6"]}]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["c", 
       RowBox[{"1", ",", "0"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "6"]}]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["d", 
       RowBox[{"0", ",", "1"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     FractionBox["7", "18"]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["e", 
       RowBox[{"1", ",", "0"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     FractionBox["1", "3"]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["f", 
       RowBox[{"0", ",", "0", ",", "1"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "360"]}]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["g", 
       RowBox[{"1", ",", "0", ",", "0"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     FractionBox["1", "9"]}], ",", 
    RowBox[{
     RowBox[{
      FormBox[
       SubsuperscriptBox["g", 
        RowBox[{"0", ",", "0", ",", "0"}], "\<\"(6)\"\>"],
       TraditionalForm], "-", 
      FormBox[
       SubsuperscriptBox["g", 
        RowBox[{"0", ",", "0", ",", "2"}], "\<\"(6)\"\>"],
       TraditionalForm]}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["2", "9"]}]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["g", 
       RowBox[{"1", ",", "1", ",", "0"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     FractionBox["1", "60"]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["p", 
       RowBox[{"0", ",", "1"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     FractionBox["1", "3"]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["q", 
       RowBox[{"1", ",", "0"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     FractionBox["4", "9"]}], ",", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["r", 
       RowBox[{"0", ",", "1"}], "\<\"(6)\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["2", "9"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.905571949172893*^9},
 CellLabel->
  "10/6/23 11:05:49 \
Out[8]=",ExpressionUUID->"18ef618e-b780-42a7-bbaf-888e77ec87d2"]
}, Open  ]],

Cell[TextData[{
 "For generic spin orientations the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["spin", "5"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "659eb09a-63ed-488d-8ce1-494e749f744e"],
 " contact terms contribute to both odd and even spin orders, while the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["spin", "6"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8a8d513c-3d8c-453f-8e98-baeba081f722"],
 " contact terms only contribute to even spin orders (their first \
contribution to odd spin orders is at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["spin", "7"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "01508442-aa83-49f2-a54a-c07c8e84636e"],
 ", which we don\[CloseCurlyQuote]t consider here):"
}], "Text",
 CellChangeTimes->{{3.905574984512857*^9, 3.9055750176551743`*^9}, {
  3.905575194157975*^9, 
  3.9055752152352467`*^9}},ExpressionUUID->"5a00941d-33e4-462a-8d50-\
5d8aa65a1310"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Amplitude2PMOddContactGO", "[", "P500", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude2PMEvenContactGO", "[", "P500", "]"}]}], "Input",
 CellChangeTimes->{{3.905575019049205*^9, 3.905575040515615*^9}},
 CellLabel->
  "10/6/23 11:57:21 \
In[34]:=",ExpressionUUID->"e69840fb-a51b-408e-ae3d-ee65039614bf"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
   SuperscriptBox[
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm], "4"], " ", 
   FormBox[
    SubsuperscriptBox["p", 
     RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
    TraditionalForm], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "2"], " ", 
      SubscriptBox["\[ScriptCapitalE]", "1"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm], "2"], " ", 
      TemplateBox[{
        SubscriptBox["a", "1"]},
       "Abs"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["a",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["v",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["\[ScriptCapitalE]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm], "2"], " ", 
      TemplateBox[{
        SubscriptBox["a", "2"]},
       "Abs"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["a",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["v",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm]}], ")"}]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9055750411143436`*^9},
 CellLabel->
  "10/6/23 11:57:21 \
Out[34]=",ExpressionUUID->"506c7599-4f27-4f33-a725-8f422b5f53e5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "16"], " ", 
   SuperscriptBox[
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm], "4"], " ", 
   FormBox[
    SubsuperscriptBox["p", 
     RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
    TraditionalForm], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm], "2"], " ", 
      TemplateBox[{
        SubscriptBox["a", "1"]},
       "Abs"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["a",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["2",
              TraditionalForm]],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["v",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["1",
              TraditionalForm]],
            TraditionalForm]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["q",
                TraditionalForm], "_"],
              TraditionalForm], "2"], " ", 
            SubscriptBox["V", 
             RowBox[{"1", ",", "1"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
            SubscriptBox["Q", 
             RowBox[{"1", ",", "1"}]]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "5"}], ")"}], " ", 
         SubscriptBox["Q", 
          RowBox[{"1", ",", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["a",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["1",
              TraditionalForm]],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["v",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["2",
              TraditionalForm]],
            TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["m", "1"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm], "2"], " ", 
      TemplateBox[{
        SubscriptBox["a", "2"]},
       "Abs"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["a",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["1",
              TraditionalForm]],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["v",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["2",
              TraditionalForm]],
            TraditionalForm]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["q",
                TraditionalForm], "_"],
              TraditionalForm], "2"], " ", 
            SubscriptBox["V", 
             RowBox[{"2", ",", "2"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
            SubscriptBox["Q", 
             RowBox[{"2", ",", "2"}]]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "5"}], ")"}], " ", 
         SubscriptBox["Q", 
          RowBox[{"1", ",", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["a",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["2",
              TraditionalForm]],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["v",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["1",
              TraditionalForm]],
            TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.905575041130115*^9},
 CellLabel->
  "10/6/23 11:57:21 \
Out[35]=",ExpressionUUID->"c9f85a4b-78e7-42ee-a278-0acd8a1680e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Amplitude2PMOddContactGO", "[", 
  RowBox[{"C600", "-", "C602"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude2PMEvenContactGO", "[", 
  RowBox[{"C600", "-", "C602"}], "]"}]}], "Input",
 CellChangeTimes->{{3.905575053745125*^9, 3.9055750598065166`*^9}},
 CellLabel->
  "10/6/23 11:57:40 \
In[36]:=",ExpressionUUID->"528d2fe2-ec63-43cb-9c32-bd9c08d692b2"],

Cell[BoxData[
 FormBox[
  RowBox[{"Amplitude2PMOddContactGO", "(", 
   RowBox[{"C600", "-", "C602"}], ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.905575060268282*^9},
 CellLabel->
  "10/6/23 11:57:40 \
Out[36]=",ExpressionUUID->"70322f80-274b-41d6-afd8-dc2aee6e8746"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "64"], " ", 
   SuperscriptBox[
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FormBox[
      SubsuperscriptBox["c", 
       RowBox[{"0", ",", "0"}], "\<\"(6)\"\>"],
      TraditionalForm], "-", 
     FormBox[
      SubsuperscriptBox["c", 
       RowBox[{"0", ",", "2"}], "\<\"(6)\"\>"],
      TraditionalForm]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["q",
          TraditionalForm], "_"],
        TraditionalForm], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
         SubscriptBox["m", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["1",
             TraditionalForm]],
           TraditionalForm], "4"], " ", 
         SubscriptBox["Q", 
          RowBox[{"1", ",", "1"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
         SubscriptBox["m", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["1",
             TraditionalForm]],
           TraditionalForm], "2"], " ", 
         SubscriptBox["Q", 
          RowBox[{"1", ",", "1"}]], " ", 
         SubscriptBox["V", 
          RowBox[{"1", ",", "1"}]]}], "+", 
        RowBox[{
         SubscriptBox["m", "1"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["2",
             TraditionalForm]],
           TraditionalForm], "2"], " ", 
         SubscriptBox["Q", 
          RowBox[{"2", ",", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
            SubscriptBox["V", 
             RowBox[{"2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["q",
          TraditionalForm], "_"],
        TraditionalForm], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
         SubscriptBox["m", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["1",
             TraditionalForm]],
           TraditionalForm], "4"], " ", 
         SubscriptBox["V", 
          RowBox[{"1", ",", "1"}]]}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
         SubscriptBox["m", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["1",
             TraditionalForm]],
           TraditionalForm], "2"], " ", 
         SubsuperscriptBox["V", 
          RowBox[{"1", ",", "1"}], "2"]}], "+", 
        RowBox[{
         SubscriptBox["m", "1"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["2",
             TraditionalForm]],
           TraditionalForm], "2"], " ", 
         SubscriptBox["V", 
          RowBox[{"2", ",", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm], "2"]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
            SubscriptBox["V", 
             RowBox[{"2", ",", "2"}]]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["m", "2"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["1",
             TraditionalForm]],
           TraditionalForm], "2"], " ", 
         SubsuperscriptBox["Q", 
          RowBox[{"1", ",", "1"}], "2"]}], "+", 
        RowBox[{
         SubscriptBox["m", "1"], " ", 
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["a",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["2",
             TraditionalForm]],
           TraditionalForm], "2"], " ", 
         SubsuperscriptBox["Q", 
          RowBox[{"2", ",", "2"}], "2"]}]}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.905575060285616*^9},
 CellLabel->
  "10/6/23 11:57:40 \
Out[37]=",ExpressionUUID->"03108650-d4e6-4774-af3f-6a162d4dadbf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Amplitude examples", "Section",
 CellChangeTimes->{{3.905571769802726*^9, 
  3.905571772797694*^9}},ExpressionUUID->"2426997c-2c78-4c4b-991a-\
cdcecc6af41f"],

Cell[TextData[{
 "Variables for the amplitude all begin with the prefix ",
 StyleBox["Amplitude2PM", "Input"],
 ". An overall factor has been removed from the amplitude:"
}], "Text",
 CellChangeTimes->{{3.90557177963906*^9, 3.905571803466873*^9}, {
  3.9055722355648746`*^9, 
  3.905572249155521*^9}},ExpressionUUID->"41507aa1-5232-4574-be97-\
dbf41fea73b2"],

Cell[CellGroupData[{

Cell[BoxData["Amplitude2PMPrefactor"], "Input",
 CellChangeTimes->{{3.905571805478451*^9, 3.905571812185442*^9}, {
  3.90557216497583*^9, 3.905572165367056*^9}},
 CellLabel->
  "10/6/23 11:10:57 \
In[4]:=",ExpressionUUID->"87dc8623-d7f7-4fa6-a500-b04876607cc2"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Kappa]", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{"512", " ", 
    SqrtBox[
     RowBox[{"-", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["q",
          TraditionalForm], "_"],
        TraditionalForm], "2"]}]]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.905571815446348*^9, 3.905571850779419*^9, 
  3.9055722575475063`*^9},
 CellLabel->
  "10/6/23 11:10:57 \
Out[4]=",ExpressionUUID->"9b07dc72-bc07-4b9d-b51b-84be88929a38"]
}, Open  ]],

Cell[TextData[{
 "For even- or odd-in-spin sectors, append ",
 StyleBox["Even", "Input"],
 " or ",
 StyleBox["Odd", "Input"],
 " to the prefix above. Then, for parts without or with Compton-amplitude \
contact terms, append ",
 StyleBox["Factorizable", "Input"],
 " or ",
 StyleBox["Contact", "Input"],
 ". Finally, the spin orientation is specified with the suffixes ",
 StyleBox["GO", "Input"],
 ", ",
 StyleBox["AS", "Input"],
 ", or ",
 StyleBox["AA", "Input"],
 " for generic orientations, aligned spins, or anti-aligned spins. \
Even-in-spin factorizable parts at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["spin", 
    RowBox[{"2", "n"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9b5882f9-cd95-447b-9a84-6bb8faa38558"],
 " are indexed by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<=", "n", "<=", "3"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2d6918cd-709a-4b08-aff4-0463601d88c9"],
 ". Odd-in-spin factorizable parts at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["spin", 
    RowBox[{
     RowBox[{"2", "n"}], "+", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dbbde4d4-10b7-4257-abe2-d88b477ff222"],
 " are indexed by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<=", "n", "<=", "2"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "aabcc7a9-78c2-4694-ac5a-159b4c15d1b3"],
 ". Contact contributions are indexed by the contact-term coefficients; see \
above."
}], "Text",
 CellChangeTimes->{{3.905572260773747*^9, 3.9055725102447166`*^9}, {
  3.905572970328465*^9, 
  3.905572980334799*^9}},ExpressionUUID->"9274e8a8-18d9-4812-9d29-\
d4c953a75e22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Amplitude2PMOddFactorizableGO", "[", "0", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude2PMOddContactGO", "[", "P500", "]"}]}], "Input",
 CellChangeTimes->{{3.90557251964832*^9, 3.905572572861144*^9}},
 CellLabel->
  "10/6/23 11:16:13 \
In[8]:=",ExpressionUUID->"efd688c4-4e6a-4377-a3af-9ef51e34cac3"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Gamma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[ScriptCapitalE]", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], TraditionalForm]], "Output",\

 CellChangeTimes->{{3.9055725453503313`*^9, 3.9055725733394814`*^9}},
 CellLabel->
  "10/6/23 11:16:13 \
Out[8]=",ExpressionUUID->"1e4f3f10-ea4d-4357-a3cb-1bff1bccf7b8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", "1"}], ")"}], " ", 
   SuperscriptBox[
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm], "4"], " ", 
   FormBox[
    SubsuperscriptBox["p", 
     RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
    TraditionalForm], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "2"], " ", 
      SubscriptBox["\[ScriptCapitalE]", "1"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm], "2"], " ", 
      TemplateBox[{
        SubscriptBox["a", "1"]},
       "Abs"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["a",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["v",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["\[ScriptCapitalE]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm], "2"], " ", 
      TemplateBox[{
        SubscriptBox["a", "2"]},
       "Abs"], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["a",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["v",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm]}], ")"}]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9055725453503313`*^9, 3.905572573386904*^9}},
 CellLabel->
  "10/6/23 11:16:13 \
Out[9]=",ExpressionUUID->"325dc980-ca47-4f25-add2-765e691581c5"]
}, Open  ]],

Cell["\<\
For anti-aligned spins the part of the amplitude with no contact terms is \
given to all spin orders in terms of a sum which can be activated:\
\>", "Text",
 CellChangeTimes->{{3.905572998437779*^9, 3.905573031536481*^9}, {
  3.9055732320667963`*^9, 
  3.905573235468093*^9}},ExpressionUUID->"12b1832d-0827-4c08-90b1-\
23c6e0a51bc2"],

Cell[CellGroupData[{

Cell[BoxData[{"Amplitude2PMEvenFactorizableAA", "\[IndentingNewLine]", 
 RowBox[{"Activate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.90557304783624*^9, 3.905573087863061*^9}, {
  3.905573238868857*^9, 3.905573245647595*^9}},
 CellLabel->
  "10/6/23 11:27:26 \
In[5]:=",ExpressionUUID->"15dfa44a-2528-4cc6-baf8-1a3e836a53ad"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["m", "1"], "+", 
     SubscriptBox["m", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"15", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], " ", 
      TemplateBox[{
        FractionBox[
         RowBox[{
           TemplateBox[{
             RowBox[{"-", 
               FractionBox["1", "4"]}], "j"}, "Pochhammer", SyntaxForm -> 
            SubscriptBox], " ", 
           TemplateBox[{
             FractionBox["1", "4"], "j"}, "Pochhammer", SyntaxForm -> 
            SubscriptBox], " ", 
           SubsuperscriptBox["Q", "aa", "j"]}], 
         RowBox[{
           RowBox[{"j", "!"}], " ", 
           TemplateBox[{
             FractionBox["1", "2"], "j"}, "Pochhammer", SyntaxForm -> 
            SubscriptBox], " ", 
           TemplateBox[{
             FractionBox["3", "2"], "j"}, "Pochhammer", SyntaxForm -> 
            SubscriptBox], " ", 
           
           TemplateBox[{"2", "j"}, "Pochhammer", SyntaxForm -> 
            SubscriptBox]}]], "j", "0", "\[Infinity]"},
       "InactiveSum",
       DisplayFunction->(RowBox[{
          UnderoverscriptBox[
           StyleBox["\[Sum]", "InactiveTraditional"], 
           RowBox[{#2, "=", #3}], #4], #}]& ),
       InterpretationFunction->(RowBox[{
          RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
          RowBox[{#, ",", 
            RowBox[{"{", 
              RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}], "-", 
     FractionBox[
      SubscriptBox["Q", "aa"], "2"], "+", "12"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.905573089267787*^9, {3.905573240773875*^9, 3.905573246316551*^9}},
 CellLabel->
  "10/6/23 11:27:26 \
Out[5]=",ExpressionUUID->"b97785b4-4a11-4fa5-8c20-4f26f0a579bd"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["m", "1"], "+", 
     SubscriptBox["m", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"15", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], " ", 
      TagBox[
       TagBox[
        RowBox[{
         RowBox[{
          SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
          SubscriptBox["F", "3"]}], "\[InvisibleApplication]", 
         RowBox[{"(", 
          RowBox[{
           TagBox[
            TagBox[
             RowBox[{
              TagBox[
               RowBox[{"-", 
                FractionBox["1", "4"]}],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True], ",", 
              TagBox[
               FractionBox["1", "4"],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True]}],
             InterpretTemplate[{
               SlotSequence[1]}& ]],
            HypergeometricPFQ,
            Editable->False,
            Selectable->False], ";", 
           TagBox[
            TagBox[
             RowBox[{
              TagBox[
               FractionBox["1", "2"],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True], ",", 
              TagBox[
               FractionBox["3", "2"],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True], ",", 
              TagBox["2",
               HypergeometricPFQ,
               Editable->True,
               Selectable->True]}],
             InterpretTemplate[{
               SlotSequence[1]}& ]],
            HypergeometricPFQ,
            Editable->False,
            Selectable->False], ";", 
           TagBox[
            SubscriptBox["Q", "aa"],
            HypergeometricPFQ,
            Editable->True,
            Selectable->True]}], ")"}]}],
        InterpretTemplate[HypergeometricPFQ[#, #2, #3]& ],
        Editable->False,
        Selectable->False],
       HypergeometricPFQ]}], "-", 
     FractionBox[
      SubscriptBox["Q", "aa"], "2"], "+", "12"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.905573089267787*^9, {3.905573240773875*^9, 3.90557324649783*^9}},
 CellLabel->
  "10/6/23 11:27:26 \
Out[6]=",ExpressionUUID->"133510da-c75d-40db-a51a-8da58573fe22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"Amplitude2PMOddFactorizableAA", "\[IndentingNewLine]", 
 RowBox[{"Activate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.90557349586441*^9, 3.905573496161092*^9}},
 CellLabel->
  "10/6/23 11:31:36 \
In[10]:=",ExpressionUUID->"c6f8fb0a-cc5b-4d69-bb5c-5b1924928506"],

Cell[BoxData[
 FormBox[
  RowBox[{"\[ImaginaryI]", " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["m", "1"], "-", 
     SubscriptBox["m", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SubscriptBox["\[ScriptCapitalE]", "aa"], " ", 
      RowBox[{"(", 
       TemplateBox[{
         FractionBox[
          RowBox[{
            TemplateBox[{
              FractionBox["1", "4"], "j"}, "Pochhammer", SyntaxForm -> 
             SubscriptBox], " ", 
            TemplateBox[{
              FractionBox["3", "4"], "j"}, "Pochhammer", SyntaxForm -> 
             SubscriptBox], " ", 
            SubsuperscriptBox["Q", "aa", "j"]}], 
          RowBox[{
            RowBox[{"j", "!"}], " ", 
            TemplateBox[{
              FractionBox["3", "2"], "j"}, "Pochhammer", SyntaxForm -> 
             SubscriptBox], " ", 
            TemplateBox[{"2", "j"}, "Pochhammer", SyntaxForm -> SubscriptBox],
             " ", 
            TemplateBox[{
              FractionBox["5", "2"], "j"}, "Pochhammer", SyntaxForm -> 
             SubscriptBox]}]], "j", "0", "\[Infinity]"},
        "InactiveSum",
        DisplayFunction->(RowBox[{
           UnderoverscriptBox[
            StyleBox["\[Sum]", "InactiveTraditional"], 
            RowBox[{#2, "=", #3}], #4], #}]& ),
        InterpretationFunction->(RowBox[{
           RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
           RowBox[{#, ",", 
             RowBox[{"{", 
               RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )], ")"}]}], 
     "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[ScriptCapitalE]", "aa"]}], 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9055734966149673`*^9},
 CellLabel->
  "10/6/23 11:31:36 \
Out[10]=",ExpressionUUID->"60bbe979-7f55-4794-a35b-273624f8ebed"],

Cell[BoxData[
 FormBox[
  RowBox[{"\[ImaginaryI]", " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["m", "1"], "-", 
     SubscriptBox["m", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SubscriptBox["\[ScriptCapitalE]", "aa"], " ", 
      TagBox[
       TagBox[
        RowBox[{
         RowBox[{
          SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
          SubscriptBox["F", "3"]}], "\[InvisibleApplication]", 
         RowBox[{"(", 
          RowBox[{
           TagBox[
            TagBox[
             RowBox[{
              TagBox[
               FractionBox["1", "4"],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True], ",", 
              TagBox[
               FractionBox["3", "4"],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True]}],
             InterpretTemplate[{
               SlotSequence[1]}& ]],
            HypergeometricPFQ,
            Editable->False,
            Selectable->False], ";", 
           TagBox[
            TagBox[
             RowBox[{
              TagBox[
               FractionBox["3", "2"],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True], ",", 
              TagBox["2",
               HypergeometricPFQ,
               Editable->True,
               Selectable->True], ",", 
              TagBox[
               FractionBox["5", "2"],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True]}],
             InterpretTemplate[{
               SlotSequence[1]}& ]],
            HypergeometricPFQ,
            Editable->False,
            Selectable->False], ";", 
           TagBox[
            SubscriptBox["Q", "aa"],
            HypergeometricPFQ,
            Editable->True,
            Selectable->True]}], ")"}]}],
        InterpretTemplate[HypergeometricPFQ[#, #2, #3]& ],
        Editable->False,
        Selectable->False],
       HypergeometricPFQ]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[ScriptCapitalE]", "aa"]}], 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.905573496685049*^9},
 CellLabel->
  "10/6/23 11:31:36 \
Out[11]=",ExpressionUUID->"8c0ecef7-5655-42c6-834f-0a53e9c404e4"]
}, Open  ]],

Cell["The arguments of the infinite sums can be accessed with", "Text",
 CellChangeTimes->{{3.905573301539894*^9, 3.905573314602601*^9}, {
  3.905573520689252*^9, 
  3.9055735244852133`*^9}},ExpressionUUID->"01137de7-45ca-4c53-82b9-\
ff36ae008604"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Amplitude2PMEvenFactorizableAASummand", "[", "j", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude2PMOddFactorizableAASummand", "[", "j", "]"}]}], "Input",
 CellChangeTimes->{{3.905573315657288*^9, 3.905573324560079*^9}, {
  3.9055735267895823`*^9, 3.905573530251031*^9}},
 CellLabel->
  "10/6/23 11:32:10 \
In[12]:=",ExpressionUUID->"d1649d6c-1af0-4c8d-867d-98394b3e81f8"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    TemplateBox[{
      RowBox[{"-", 
        FractionBox["1", "4"]}], "j"},
     "Pochhammer"], " ", 
    TemplateBox[{
      FractionBox["1", "4"], "j"},
     "Pochhammer"], " ", 
    SubsuperscriptBox["Q", "aa", "j"]}], 
   RowBox[{
    RowBox[{"j", "!"}], " ", 
    TemplateBox[{
      FractionBox["1", "2"], "j"},
     "Pochhammer"], " ", 
    TemplateBox[{
      FractionBox["3", "2"], "j"},
     "Pochhammer"], " ", 
    TemplateBox[{"2", "j"},
     "Pochhammer"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.905573325589117*^9, 3.9055735306575527`*^9},
 CellLabel->
  "10/6/23 11:32:10 \
Out[12]=",ExpressionUUID->"b89056b8-0081-4083-9543-926bc990ccbd"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    TemplateBox[{
      FractionBox["1", "4"], "j"},
     "Pochhammer"], " ", 
    TemplateBox[{
      FractionBox["3", "4"], "j"},
     "Pochhammer"], " ", 
    SubsuperscriptBox["Q", "aa", "j"]}], 
   RowBox[{
    RowBox[{"j", "!"}], " ", 
    TemplateBox[{
      FractionBox["3", "2"], "j"},
     "Pochhammer"], " ", 
    TemplateBox[{"2", "j"},
     "Pochhammer"], " ", 
    TemplateBox[{
      FractionBox["5", "2"], "j"},
     "Pochhammer"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.905573325589117*^9, 3.9055735306630096`*^9},
 CellLabel->
  "10/6/23 11:32:10 \
Out[13]=",ExpressionUUID->"b43c29fb-6dac-480f-b089-c9628186c8df"]
}, Open  ]],

Cell["\<\
For aligned or anti-aligned spins the contact terms are written as summands \
encoding infinite spin orders. These can be resummed:\
\>", "Text",
 CellChangeTimes->{{3.905572616226219*^9, 
  3.905572700194347*^9}},ExpressionUUID->"931655e9-ad30-4ef6-bf68-\
d89535bccbcb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Amplitude2PMOddContactASSummand", "[", 
  RowBox[{"B5000", ",", "k"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.905572668756619*^9, 3.905572707861547*^9}, {
  3.905572790545239*^9, 3.905572806436446*^9}},
 CellLabel->
  "10/6/23 11:20:06 \
In[14]:=",ExpressionUUID->"5e59809a-ae7a-496e-98c3-bb632401166c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Gamma]", " ", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "k"}]], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["\[ScriptCapitalE]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm], "4"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["q",
         TraditionalForm], "_"],
       TraditionalForm], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "k"}], "-", 
       RowBox[{"6", " ", "k"}], "+", "3"}], ")"}], " ", 
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], " ", 
     SubsuperscriptBox["Q", 
      RowBox[{"1", ",", "1"}], 
      RowBox[{"k", "-", "1"}]]}], 
    RowBox[{
     TemplateBox[{"1", 
       RowBox[{"k", "-", "1"}]},
      "Pochhammer"], " ", 
     TemplateBox[{"3", 
       RowBox[{"k", "-", "1"}]},
      "Pochhammer"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Gamma]", " ", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "k"}]], " ", 
     SubscriptBox["m", "2"], " ", 
     SubscriptBox["\[ScriptCapitalE]", "1"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]],
       TraditionalForm], "4"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["q",
         TraditionalForm], "_"],
       TraditionalForm], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "k"}], "-", 
       RowBox[{"6", " ", "k"}], "+", "3"}], ")"}], " ", 
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], " ", 
     SubsuperscriptBox["Q", 
      RowBox[{"2", ",", "2"}], 
      RowBox[{"k", "-", "1"}]]}], 
    RowBox[{
     TemplateBox[{"1", 
       RowBox[{"k", "-", "1"}]},
      "Pochhammer"], " ", 
     TemplateBox[{"3", 
       RowBox[{"k", "-", "1"}]},
      "Pochhammer"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905572682876876*^9, 3.905572686445903*^9}, {
  3.905572799150263*^9, 3.9055728067612143`*^9}},
 CellLabel->
  "10/6/23 11:20:06 \
Out[14]=",ExpressionUUID->"2a58fbd3-6de5-49a3-96c7-2be9e82e015b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"1", ",", "1"}]], " ", 
     SubscriptBox["Q", 
      RowBox[{"2", ",", "2"}]]}]], "2", " ", "\[ImaginaryI]", " ", "\[Gamma]",
    " ", 
   SuperscriptBox[
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm], "4"], " ", 
   FormBox[
    SubsuperscriptBox["b", 
     RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
    TraditionalForm], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "2"], " ", 
      SubscriptBox["\[ScriptCapitalE]", "1"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm], "4"], " ", 
      SubscriptBox["Q", 
       RowBox[{"1", ",", "1"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
         TemplateBox[{"2", 
           SqrtBox[
            SubscriptBox["Q", 
             RowBox[{"2", ",", "2"}]]]},
          "BesselI"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
         SqrtBox[
          SubscriptBox["Q", 
           RowBox[{"2", ",", "2"}]]], " ", 
         TemplateBox[{"3", 
           SqrtBox[
            SubscriptBox["Q", 
             RowBox[{"2", ",", "2"}]]]},
          "BesselI"]}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["\[ScriptCapitalE]", "2"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm], "4"], " ", 
      SubscriptBox["Q", 
       RowBox[{"2", ",", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
         TemplateBox[{"2", 
           SqrtBox[
            SubscriptBox["Q", 
             RowBox[{"1", ",", "1"}]]]},
          "BesselI"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
         SqrtBox[
          SubscriptBox["Q", 
           RowBox[{"1", ",", "1"}]]], " ", 
         TemplateBox[{"3", 
           SqrtBox[
            SubscriptBox["Q", 
             RowBox[{"1", ",", "1"}]]]},
          "BesselI"]}]}], ")"}]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905572682876876*^9, 3.905572686445903*^9}, {
  3.905572799150263*^9, 3.9055728067974653`*^9}},
 CellLabel->
  "10/6/23 11:20:06 \
Out[15]=",ExpressionUUID->"551f761b-20fa-4c72-800b-6d0e6a841862"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Amplitude2PMOddContactAASummand", "[", 
  RowBox[{"D500", ",", "k"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9055728254859447`*^9, 3.905572841764399*^9}},
 CellLabel->
  "10/6/23 11:20:42 \
In[18]:=",ExpressionUUID->"783dd68a-5b6b-45a0-ae77-9c66d6d06008"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}]}]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["q",
         TraditionalForm], "_"],
       TraditionalForm], "2"], " ", 
     SubscriptBox["\[ScriptCapitalE]", "aa"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["aa",
         TraditionalForm]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubsuperscriptBox["d", 
       RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], " ", 
     SubsuperscriptBox["Q", "aa", "k"]}], 
    RowBox[{
     TemplateBox[{"1", 
       RowBox[{"k", "-", "1"}]},
      "Pochhammer"], " ", 
     TemplateBox[{"3", 
       RowBox[{"k", "-", "1"}]},
      "Pochhammer"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9055728325544043`*^9, 3.9055728423325863`*^9}},
 CellLabel->
  "10/6/23 11:20:42 \
Out[18]=",ExpressionUUID->"7e4dd6ff-2a55-44c6-8946-b54615322d4c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "2"]}], " ", 
   SuperscriptBox[
    FormBox[
     OverscriptBox[
      FormBox["q",
       TraditionalForm], "_"],
     TraditionalForm], "2"], " ", 
   SubscriptBox["\[ScriptCapitalE]", "aa"], " ", 
   SuperscriptBox[
    FormBox[
     SubscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["a",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox["aa",
       TraditionalForm]],
     TraditionalForm], "2"], " ", 
   FormBox[
    SubsuperscriptBox["d", 
     RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
    TraditionalForm], " ", 
   TemplateBox[{"2", 
     SqrtBox[
      SubscriptBox["Q", "aa"]]},
    "BesselI"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9055728325544043`*^9, 3.90557284241059*^9}},
 CellLabel->
  "10/6/23 11:20:42 \
Out[19]=",ExpressionUUID->"4515f767-c50b-4ca2-8a79-be2b72e2df44"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Impulse examples", "Section",
 CellChangeTimes->{{3.905571769802726*^9, 3.905571772797694*^9}, {
  3.905572047962349*^9, 
  3.905572048786992*^9}},ExpressionUUID->"e81ad50a-40a8-4704-82c5-\
42aa7051a1cd"],

Cell["The projector into the plane of the impact parameter is", "Text",
 CellChangeTimes->{{3.905574688016651*^9, 3.905574694100375*^9}, {
  3.905574732055051*^9, 
  3.905574736843112*^9}},ExpressionUUID->"d539f606-8e75-4e85-b1c3-\
da1204fe492b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]", "[", 
   RowBox[{
    RowBox[{"LorentzIndex", "[", "\[Mu]", "]"}], ",", 
    RowBox[{"LorentzIndex", "[", "\[Nu]", "]"}]}], "]"}], "/.", 
  "IPProjectorExplicit"}]], "Input",
 CellChangeTimes->{{3.9055746957340097`*^9, 3.905574709077623*^9}},
 CellLabel->
  "10/6/23 11:51:49 \
In[29]:=",ExpressionUUID->"c9201119-76c4-420d-a66e-3ed8124a96d5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    OverscriptBox["g", "_"], 
    RowBox[{
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["v",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["v",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["2",
             TraditionalForm]],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], "-", 
        RowBox[{"\[Gamma]", " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["v",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["1",
              TraditionalForm]],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["v",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FormBox[
         SuperscriptBox[
          FormBox[
           SubscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["v",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["1",
             TraditionalForm]],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]],
         TraditionalForm], "-", 
        RowBox[{"\[Gamma]", " ", 
         FormBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["v",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["2",
              TraditionalForm]],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]],
          TraditionalForm]}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.905574709459902*^9},
 CellLabel->
  "10/6/23 11:51:49 \
Out[29]=",ExpressionUUID->"ed76053b-bc87-4973-8605-594156e30924"]
}, Open  ]],

Cell[TextData[{
 "Variables for the 2PM transverse impulse all begin with the prefix ",
 StyleBox["Impulse2PM", "Input"],
 ". Everything else is nearly identical as for the 2PM amplitude"
}], "Text",
 CellChangeTimes->{{3.90557177963906*^9, 3.905571803466873*^9}, {
  3.90557205207712*^9, 3.905572056798264*^9}, {3.905572871920196*^9, 
  3.905572900899096*^9}, {3.9055748256214523`*^9, 
  3.905574827904068*^9}},ExpressionUUID->"13a8757b-8dcf-4444-ae35-\
07f1166b7b4f"],

Cell[CellGroupData[{

Cell[BoxData["Impulse2PMPrefactor"], "Input",
 CellChangeTimes->{{3.905571805478451*^9, 3.905571812185442*^9}, {
  3.905572060302145*^9, 3.905572061754341*^9}},
 CellLabel->
  "10/6/23 11:21:42 \
In[20]:=",ExpressionUUID->"f220f102-f6d1-401b-81d4-38d180d404fc"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Kappa]", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4096", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["b",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.905571815446348*^9, 3.905571850779419*^9, 
  3.9055720626888847`*^9, 3.90557290284648*^9},
 CellLabel->
  "10/6/23 11:21:42 \
Out[20]=",ExpressionUUID->"071c14b3-ba1c-4a87-9333-11d104c7ca63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Impulse2PMOddFactorizableGO", "[", "0", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Impulse2PMEvenContactGO", "[", "B6001", "]"}]}], "Input",
 CellChangeTimes->{{3.905572934266591*^9, 3.905572962361521*^9}, {
  3.9055733416891527`*^9, 3.905573348518467*^9}, {3.905573556028542*^9, 
  3.9055735597334747`*^9}, {3.9055746555671577`*^9, 3.905574683715564*^9}},
 CellLabel->
  "10/6/23 11:51:23 \
In[27]:=",ExpressionUUID->"94329615-0017-4120-86b8-aa71ebdef9d5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], "2"]}]], 
   RowBox[{"\[Gamma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubscriptBox["m", "1"]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["m", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["b",
           TraditionalForm], "_"],
         TraditionalForm], "2"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["\[ScriptCapitalE]",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm], 
        FormBox[
         FormBox["\[Tau]",
          TraditionalForm],
         TraditionalForm]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["m", "1"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["m", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["b",
           TraditionalForm], "_"],
         TraditionalForm], "2"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["\[ScriptCapitalE]",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm], 
        FormBox[
         FormBox["\[Tau]",
          TraditionalForm],
         TraditionalForm]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["b",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Tau]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["m", "1"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["m", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             OverscriptBox[
              FormBox["b",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["\[ScriptCapitalE]",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["1",
               TraditionalForm]],
             TraditionalForm]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubscriptBox["m", "1"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["m", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             OverscriptBox[
              FormBox["b",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["\[ScriptCapitalE]",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["2",
               TraditionalForm]],
             TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9055729453740883`*^9, 3.905572962805655*^9}, {
   3.905573344969339*^9, 3.905573348935124*^9}, 3.905573560350026*^9, {
   3.9055746566163063`*^9, 3.90557468401014*^9}},
 CellLabel->
  "10/6/23 11:51:24 \
Out[27]=",ExpressionUUID->"558e3da7-a326-43f6-a0e6-2b5786bd4427"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], "8"]}]], 
    RowBox[{"315", " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "1"}], "\<\"(6)\"\>"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["b",
            TraditionalForm], "_"],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["m", "1"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["2",
               TraditionalForm]],
             TraditionalForm], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Gamma]", "4"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
              RowBox[{"\[CapitalPi]", "(", 
               RowBox[{
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]], ",", 
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21", " ", 
                 SuperscriptBox["\[Gamma]", "4"]}], "-", "1"}], ")"}], " ", 
              SubscriptBox["V", 
               RowBox[{"2", ",", "2"}]]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["m", "2"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["1",
               TraditionalForm]],
             TraditionalForm], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Gamma]", "4"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
              RowBox[{"\[CapitalPi]", "(", 
               RowBox[{
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]], ",", 
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Gamma]", "4"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm], "2"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21", " ", 
                 SuperscriptBox["\[Gamma]", "4"]}], "-", "1"}], ")"}], " ", 
              SubscriptBox["V", 
               RowBox[{"1", ",", "1"}]]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["\[Gamma]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
           SubscriptBox["m", "1"], " ", 
           SuperscriptBox[
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["2",
               TraditionalForm]],
             TraditionalForm], "6"]}]}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
        SubscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["a",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["1",
            TraditionalForm]],
          TraditionalForm], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          FormBox["\<\"(\"\>",
           TraditionalForm], 
          FormBox[
           RowBox[{
            FormBox[
             OverscriptBox[
              FormBox["b",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["1",
               TraditionalForm]],
             TraditionalForm]}],
           TraditionalForm], 
          FormBox["\<\")\"\>",
           TraditionalForm]}], "2"]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
        SubscriptBox["m", "1"], " ", 
        SuperscriptBox[
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["a",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["2",
            TraditionalForm]],
          TraditionalForm], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          FormBox["\<\"(\"\>",
           TraditionalForm], 
          FormBox[
           RowBox[{
            FormBox[
             OverscriptBox[
              FormBox["b",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["2",
               TraditionalForm]],
             TraditionalForm]}],
           TraditionalForm], 
          FormBox["\<\")\"\>",
           TraditionalForm]}], "2"]}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{"315", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Gamma]", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
     SubscriptBox["m", "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]],
       TraditionalForm], "4"], " ", 
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "1"}], "\<\"(6)\"\>"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"\[CapitalPi]", "(", 
      RowBox[{
       FormBox["\[Tau]",
        TraditionalForm], ",", 
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], "6"]}]], "+", 
   FractionBox[
    RowBox[{"315", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Gamma]", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
     SubscriptBox["m", "1"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm], "4"], " ", 
     FormBox[
      SubsuperscriptBox["b", 
       RowBox[{"0", ",", "0", ",", "1"}], "\<\"(6)\"\>"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["a",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"\[CapitalPi]", "(", 
      RowBox[{
       FormBox["\[Tau]",
        TraditionalForm], ",", 
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], "6"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9055729453740883`*^9, 3.905572962805655*^9}, {
   3.905573344969339*^9, 3.905573348935124*^9}, 3.905573560350026*^9, {
   3.9055746566163063`*^9, 3.905574684045656*^9}},
 CellLabel->
  "10/6/23 11:51:24 \
Out[28]=",ExpressionUUID->"370f960b-f1d2-43b0-ba78-25b62dcb18b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"Impulse2PMEvenFactorizableAA", "\[IndentingNewLine]", 
 RowBox[{"Activate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.90557304783624*^9, 3.905573087863061*^9}, {
  3.905573238868857*^9, 3.905573245647595*^9}, {3.905573580855044*^9, 
  3.905573581542345*^9}},
 CellLabel->
  "10/6/23 11:33:09 \
In[16]:=",ExpressionUUID->"33c81440-1400-42f8-9b7a-3f53f720255a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TemplateBox[{
     RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "k"], " ", 
          SuperscriptBox["2", 
           RowBox[{
             RowBox[{"2", " ", "k"}], "-", "1"}]], " ", 
          RowBox[{"(", 
            RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], " ", 
          TemplateBox[{
            RowBox[{
              RowBox[{"2", " ", "k"}], "-", 
              FractionBox["1", "2"]}]}, "Gamma"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"-", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["b", TraditionalForm], "_"], TraditionalForm], 2]}],
              ")"}], 
           RowBox[{"-", "k"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               SuperscriptBox["z", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["b", TraditionalForm], "_"], TraditionalForm], 2]}],
              ")"}], "k"]}], 
        RowBox[{
          RowBox[{"(", 
            RowBox[{"k", "+", "1"}], ")"}], " ", 
          SqrtBox["\[Pi]"], " ", 
          TemplateBox[{
            RowBox[{
              RowBox[{"2", " ", "k"}], "+", "1"}]}, "Gamma"]}]]}], "k", "0", 
     "\[Infinity]"},
    "InactiveSum",
    DisplayFunction->(RowBox[{
       UnderoverscriptBox[
        StyleBox["\[Sum]", "InactiveTraditional"], 
        RowBox[{#2, "=", #3}], #4], #}]& ),
    InterpretationFunction->(RowBox[{
       RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
       RowBox[{#, ",", 
         RowBox[{"{", 
           RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )], "-", 
   SuperscriptBox["z", "2"], "+", "4"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.905573089267787*^9, {3.905573240773875*^9, 3.905573246316551*^9}, 
   3.905573589928692*^9},
 CellLabel->
  "10/6/23 11:33:09 \
Out[16]=",ExpressionUUID->"c8237367-f02f-4795-a269-0b05febf0641"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", 
         TemplateBox[{
           RowBox[{"-", 
             FractionBox["5", "4"]}], 
           RowBox[{"-", 
             FractionBox["3", "4"]}], 
           RowBox[{"-", 
             FractionBox["1", "2"]}], 
           RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]},
          "Hypergeometric2F1"]}], "-", 
        TemplateBox[{
          RowBox[{"-", 
            FractionBox["5", "4"]}], 
          RowBox[{"-", 
            FractionBox["3", "4"]}], 
          RowBox[{"-", 
            FractionBox["1", "2"]}], 
          RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]},
         "Hypergeometric2F1"], "+", "1"}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["z", "2"]}]]}], "-", 
   SuperscriptBox["z", "2"], "+", "4"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.905573089267787*^9, {3.905573240773875*^9, 3.905573246316551*^9}, 
   3.9055735903767967`*^9},
 CellLabel->
  "10/6/23 11:33:10 \
Out[17]=",ExpressionUUID->"829374d9-f9bb-4591-a513-b0b9643ab7eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"Impulse2PMOddFactorizableAA", "\[IndentingNewLine]", 
 RowBox[{"Activate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.90557349586441*^9, 3.905573496161092*^9}, {
  3.90557358524728*^9, 3.90557358648463*^9}},
 CellLabel->
  "10/6/23 11:33:12 \
In[18]:=",ExpressionUUID->"cdd1b024-d5bf-4f49-bc23-c75fa77fefce"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TemplateBox[{
     FractionBox[
      RowBox[{"15", " ", 
        SuperscriptBox["4", 
         RowBox[{"-", "k"}]], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"2", " ", "k"}], "+", "1"}], ")"}], " ", 
        TemplateBox[{
          RowBox[{
            RowBox[{"4", " ", "k"}], "+", "1"}]}, "Gamma"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
           RowBox[{"-", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["b", TraditionalForm], "_"], TraditionalForm], 2]}], 
           ")"}], 
         RowBox[{"-", "k"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
           RowBox[{
             RowBox[{"-", 
               SuperscriptBox["z", "2"]}], " ", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["b", TraditionalForm], "_"], TraditionalForm], 2]}], 
           ")"}], "k"], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"\[CapitalPi]", "(", 
              RowBox[{
                FormBox["\[Sigma]", TraditionalForm], ",", 
                FormBox["\[Tau]", TraditionalForm]}], ")"}], "-", 
            FractionBox[
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"2", " ", "k"}], "+", "3"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox["b", TraditionalForm], "_"], TraditionalForm]}], 
                FormBox[
                 FormBox["\[Sigma]", TraditionalForm], TraditionalForm]], " ", 
               SuperscriptBox[
                RowBox[{
                  FormBox[
                   OverscriptBox[
                    FormBox["b", TraditionalForm], "_"], TraditionalForm]}], 
                FormBox[
                 FormBox["\[Tau]", TraditionalForm], TraditionalForm]]}], 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["b", TraditionalForm], "_"], TraditionalForm], 2]]}], 
          ")"}]}], 
      RowBox[{
        TemplateBox[{
          RowBox[{
            RowBox[{"2", " ", "k"}], "+", "2"}]}, "Gamma"], " ", 
        TemplateBox[{
          RowBox[{
            RowBox[{"2", " ", "k"}], "+", "4"}]}, "Gamma"]}]], "k", "0", 
     "\[Infinity]"},
    "InactiveSum",
    DisplayFunction->(RowBox[{
       UnderoverscriptBox[
        StyleBox["\[Sum]", "InactiveTraditional"], 
        RowBox[{#2, "=", #3}], #4], #}]& ),
    InterpretationFunction->(RowBox[{
       RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
       RowBox[{#, ",", 
         RowBox[{"{", 
           RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", 
      RowBox[{
       FormBox["\[Sigma]",
        TraditionalForm], ",", 
       FormBox["\[Tau]",
        TraditionalForm]}], ")"}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["b",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Sigma]",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["b",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Tau]",
          TraditionalForm],
         TraditionalForm]]}], 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], "2"]]}], 
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9055734966149673`*^9, 3.905573592420128*^9},
 CellLabel->
  "10/6/23 11:33:12 \
Out[18]=",ExpressionUUID->"b9eb3e93-bef9-43d6-829e-81c15464a1b0"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox["2"], " ", 
         TemplateBox[{"2", 
           FractionBox["5", "2"], 
           FractionBox["7", "2"], 
           RowBox[{
             FractionBox["1", "2"], "-", 
             RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}]}]},
          "Hypergeometric2F1"], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"12", " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         TagBox[
          TagBox[
           RowBox[{
            RowBox[{
             SubscriptBox["\[InvisiblePrefixScriptBase]", "3"], 
             SubscriptBox["F", "2"]}], "\[InvisibleApplication]", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               TagBox[
                RowBox[{
                 TagBox[
                  FractionBox["5", "4"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["3", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["7", "4"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True]}],
                InterpretTemplate[{
                  SlotSequence[1]}& ]],
               HypergeometricPFQ,
               Editable->False,
               Selectable->False], ";", 
              TagBox[
               TagBox[
                RowBox[{
                 TagBox[
                  FractionBox["5", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["7", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True]}],
                InterpretTemplate[{
                  SlotSequence[1]}& ]],
               HypergeometricPFQ,
               Editable->False,
               Selectable->False], ";", 
              TagBox[
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True]}], ")"}]}],
           InterpretTemplate[HypergeometricPFQ[#, #2, #3]& ],
           Editable->False,
           Selectable->False],
          HypergeometricPFQ], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         TagBox[
          TagBox[
           RowBox[{
            RowBox[{
             SubscriptBox["\[InvisiblePrefixScriptBase]", "3"], 
             SubscriptBox["F", "2"]}], "\[InvisibleApplication]", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               TagBox[
                RowBox[{
                 TagBox[
                  FractionBox["5", "4"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["3", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["7", "4"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True]}],
                InterpretTemplate[{
                  SlotSequence[1]}& ]],
               HypergeometricPFQ,
               Editable->False,
               Selectable->False], ";", 
              TagBox[
               TagBox[
                RowBox[{
                 TagBox[
                  FractionBox["5", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["7", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True]}],
                InterpretTemplate[{
                  SlotSequence[1]}& ]],
               HypergeometricPFQ,
               Editable->False,
               Selectable->False], ";", 
              TagBox[
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True]}], ")"}]}],
           InterpretTemplate[HypergeometricPFQ[#, #2, #3]& ],
           Editable->False,
           Selectable->False],
          HypergeometricPFQ], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"], " ", 
         RowBox[{"\[CapitalPi]", "(", 
          RowBox[{
           FormBox["\[Sigma]",
            TraditionalForm], ",", 
           FormBox["\[Tau]",
            TraditionalForm]}], ")"}], " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"60", " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         TemplateBox[{
           FractionBox["1", "4"], 
           FractionBox["3", "4"], 
           FractionBox["5", "2"], 
           RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]},
          "Hypergeometric2F1"], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}]], " ", 
         TemplateBox[{"2", 
           FractionBox["5", "2"], 
           FractionBox["7", "2"], 
           RowBox[{
             FractionBox["1", "2"], "-", 
             RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}]}]},
          "Hypergeometric2F1"], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", 
         TemplateBox[{"2", 
           FractionBox["5", "2"], 
           FractionBox["7", "2"], 
           RowBox[{
             FractionBox["1", "2"], "-", 
             RowBox[{
               FractionBox["1", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}]}]},
          "Hypergeometric2F1"], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         TagBox[
          TagBox[
           RowBox[{
            RowBox[{
             SubscriptBox["\[InvisiblePrefixScriptBase]", "3"], 
             SubscriptBox["F", "2"]}], "\[InvisibleApplication]", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               TagBox[
                RowBox[{
                 TagBox[
                  FractionBox["1", "4"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["1", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["3", "4"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True]}],
                InterpretTemplate[{
                  SlotSequence[1]}& ]],
               HypergeometricPFQ,
               Editable->False,
               Selectable->False], ";", 
              TagBox[
               TagBox[
                RowBox[{
                 TagBox[
                  FractionBox["3", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["5", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True]}],
                InterpretTemplate[{
                  SlotSequence[1]}& ]],
               HypergeometricPFQ,
               Editable->False,
               Selectable->False], ";", 
              TagBox[
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True]}], ")"}]}],
           InterpretTemplate[HypergeometricPFQ[#, #2, #3]& ],
           Editable->False,
           Selectable->False],
          HypergeometricPFQ], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"10", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"10", " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         TemplateBox[{
           FractionBox["1", "4"], 
           FractionBox["3", "4"], 
           FractionBox["5", "2"], 
           RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]},
          "Hypergeometric2F1"], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"], " ", 
         RowBox[{"\[CapitalPi]", "(", 
          RowBox[{
           FormBox["\[Sigma]",
            TraditionalForm], ",", 
           FormBox["\[Tau]",
            TraditionalForm]}], ")"}], " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"10", " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         TagBox[
          TagBox[
           RowBox[{
            RowBox[{
             SubscriptBox["\[InvisiblePrefixScriptBase]", "3"], 
             SubscriptBox["F", "2"]}], "\[InvisibleApplication]", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               TagBox[
                RowBox[{
                 TagBox[
                  FractionBox["1", "4"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["1", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["3", "4"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True]}],
                InterpretTemplate[{
                  SlotSequence[1]}& ]],
               HypergeometricPFQ,
               Editable->False,
               Selectable->False], ";", 
              TagBox[
               TagBox[
                RowBox[{
                 TagBox[
                  FractionBox["3", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True], ",", 
                 TagBox[
                  FractionBox["5", "2"],
                  HypergeometricPFQ,
                  Editable->True,
                  Selectable->True]}],
                InterpretTemplate[{
                  SlotSequence[1]}& ]],
               HypergeometricPFQ,
               Editable->False,
               Selectable->False], ";", 
              TagBox[
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}],
               HypergeometricPFQ,
               Editable->True,
               Selectable->True]}], ")"}]}],
           InterpretTemplate[HypergeometricPFQ[#, #2, #3]& ],
           Editable->False,
           Selectable->False],
          HypergeometricPFQ], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"], " ", 
         RowBox[{"\[CapitalPi]", "(", 
          RowBox[{
           FormBox["\[Sigma]",
            TraditionalForm], ",", 
           FormBox["\[Tau]",
            TraditionalForm]}], ")"}], " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"25", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", "z"}], "-", 
        RowBox[{"10", " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", "z"}], "-", 
        RowBox[{"55", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]], " ", "z"}], "+", 
        RowBox[{"10", " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"], " ", 
         RowBox[{"\[CapitalPi]", "(", 
          RowBox[{
           FormBox["\[Sigma]",
            TraditionalForm], ",", 
           FormBox["\[Tau]",
            TraditionalForm]}], ")"}], " ", "z"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "z"}]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "1"}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "z"}]}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"], " ", 
         RowBox[{"\[CapitalPi]", "(", 
          RowBox[{
           FormBox["\[Sigma]",
            TraditionalForm], ",", 
           FormBox["\[Tau]",
            TraditionalForm]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "1"}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         SqrtBox[
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]], "+", "1"}]], " ", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"], " ", 
         RowBox[{"\[CapitalPi]", "(", 
          RowBox[{
           FormBox["\[Sigma]",
            TraditionalForm], ",", 
           FormBox["\[Tau]",
            TraditionalForm]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["z", "3"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}]], "-", "1"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]}]], "+", "1"}], ")"}], 
       RowBox[{"7", "/", "2"}]], " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], "2"]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", 
      RowBox[{
       FormBox["\[Sigma]",
        TraditionalForm], ",", 
       FormBox["\[Tau]",
        TraditionalForm]}], ")"}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["b",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Sigma]",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["b",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Tau]",
          TraditionalForm],
         TraditionalForm]]}], 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["b",
          TraditionalForm], "_"],
        TraditionalForm], "2"]]}], 
    RowBox[{
     SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9055734966149673`*^9, 3.905573593993915*^9},
 CellLabel->
  "10/6/23 11:33:13 \
Out[19]=",ExpressionUUID->"9b7202da-fae5-4c76-9a9b-fcf8431fd31f"]
}, Open  ]],

Cell[TextData[{
 "Though the contact contributions to the amplitude in the aligned-spin \
configuration are given to all spins, the impulse is only given up to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["spin", "6"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5d632d07-5aa1-4052-9fc7-46d0e09196e6"],
 " to match the information from the factorizable portion of the amplitude:"
}], "Text",
 CellChangeTimes->{{3.90557386318393*^9, 
  3.905573913439527*^9}},ExpressionUUID->"f3847534-9870-4e51-91de-\
25f63f1f8ec5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Impulse2PMOddContactAS", "[", "B5000", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Impulse2PMEvenContactAS", "[", "B5000", "]"}]}], "Input",
 CellChangeTimes->{{3.905572668756619*^9, 3.905572707861547*^9}, {
  3.905572790545239*^9, 3.905572806436446*^9}, {3.905573674858343*^9, 
  3.905573697455859*^9}, {3.905573915510648*^9, 3.905573927180307*^9}},
 CellLabel->
  "10/6/23 11:38:48 \
In[25]:=",ExpressionUUID->"59f35332-dc71-45e0-911c-826a3f30ef13"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"45", " ", "\[Gamma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", "3"}], ")"}], " ", 
    FormBox[
     SubsuperscriptBox["b", 
      RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
     TraditionalForm], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "2"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["a",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["b",
              TraditionalForm], "_"],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["\[ScriptCapitalE]",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["1",
              TraditionalForm]],
            TraditionalForm], 
           FormBox[
            FormBox["\[Tau]",
             TraditionalForm],
            TraditionalForm]]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["b",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            FormBox["\[Tau]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             OverscriptBox[
              FormBox["b",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["\[ScriptCapitalE]",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["1",
               TraditionalForm]],
             TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["m", "1"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["a",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["b",
              TraditionalForm], "_"],
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["\[ScriptCapitalE]",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox["2",
              TraditionalForm]],
            TraditionalForm], 
           FormBox[
            FormBox["\[Tau]",
             TraditionalForm],
            TraditionalForm]]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["b",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox[
            FormBox["\[Tau]",
             TraditionalForm],
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            FormBox[
             OverscriptBox[
              FormBox["b",
               TraditionalForm], "_"],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["\[ScriptCapitalE]",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["2",
               TraditionalForm]],
             TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["b",
        TraditionalForm], "_"],
      TraditionalForm], "6"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905572682876876*^9, 3.905572686445903*^9}, {
   3.905572799150263*^9, 3.9055728067612143`*^9}, 3.905573697883017*^9, 
   3.905573928520109*^9},
 CellLabel->
  "10/6/23 11:38:48 \
Out[25]=",ExpressionUUID->"c5472a8f-abc8-413b-8f5a-1080cc3f7eb5"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"945", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Gamma]", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "2"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["a",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm], "4"]}], "+", 
      RowBox[{
       SubscriptBox["m", "1"], " ", 
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["a",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm], "4"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]],
       TraditionalForm], 
      FormBox["\<\"\[CenterDot]\"\>",
       TraditionalForm], 
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["a",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm]}], ")"}], " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["b",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Tau]",
       TraditionalForm],
      TraditionalForm]], " ", 
    FormBox[
     SubsuperscriptBox["b", 
      RowBox[{"0", ",", "0", ",", "0"}], "\<\"(5)\"\>"],
     TraditionalForm]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["b",
        TraditionalForm], "_"],
      TraditionalForm], "6"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905572682876876*^9, 3.905572686445903*^9}, {
   3.905572799150263*^9, 3.9055728067612143`*^9}, 3.905573697883017*^9, 
   3.905573928524745*^9},
 CellLabel->
  "10/6/23 11:38:48 \
Out[26]=",ExpressionUUID->"18334b4a-0a30-4d4b-8260-568a28417c12"]
}, Open  ]],

Cell["\<\
The contact contributions to the anti-aligned impulse are written as infinite \
sums which can be activated:\
\>", "Text",
 CellChangeTimes->{{3.9055739383498983`*^9, 
  3.9055739548465433`*^9}},ExpressionUUID->"f62f50ff-07bc-4354-920b-\
21df45aa2d14"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Impulse2PMOddContactAA", "[", "D500", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Activate", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9055728254859447`*^9, 3.905572841764399*^9}, {
  3.905573689528987*^9, 3.9055737043682537`*^9}, {3.9055737895342827`*^9, 
  3.9055737927766047`*^9}},
 CellLabel->
  "10/6/23 11:36:32 \
In[23]:=",ExpressionUUID->"0c207543-b924-46ce-9ef6-c1364f04e540"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     RowBox[{"3", " ", 
       TemplateBox[{
         FractionBox["3", "2"], 
         RowBox[{"k", "+", "2"}]}, "Pochhammer", SyntaxForm -> SubscriptBox], 
       " ", 
       SuperscriptBox["z", 
        RowBox[{
          RowBox[{"2", " ", "k"}], "+", "4"}]], " ", 
       FormBox[
        SubsuperscriptBox["d", 
         RowBox[{"0", ",", "0"}], "\"(5)\""], TraditionalForm], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["b", TraditionalForm], "_"], TraditionalForm], 2], 
             " ", 
             SuperscriptBox[
              RowBox[{
                OverscriptBox["g", "_"]}], 
              RowBox[{
                FormBox[
                 FormBox["\[Sigma]", TraditionalForm], TraditionalForm], 
                FormBox[
                 FormBox["\[Tau]", TraditionalForm], TraditionalForm]}]]}], 
           "-", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"2", " ", "k"}], "+", "7"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox["b", TraditionalForm], "_"], TraditionalForm]}], 
              FormBox[
               FormBox["\[Sigma]", TraditionalForm], TraditionalForm]], " ", 
             SuperscriptBox[
              RowBox[{
                FormBox[
                 OverscriptBox[
                  FormBox["b", TraditionalForm], "_"], TraditionalForm]}], 
              FormBox[
               FormBox["\[Tau]", TraditionalForm], TraditionalForm]]}]}], 
         ")"}]}], 
     RowBox[{"2", " ", 
       RowBox[{"k", "!"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["b", TraditionalForm], "_"], TraditionalForm], 2]}]], "k", 
    "0", "\[Infinity]"},
   "InactiveSum",
   DisplayFunction->(RowBox[{
      UnderoverscriptBox[
       StyleBox["\[Sum]", "InactiveTraditional"], 
       RowBox[{#2, "=", #3}], #4], #}]& ),
   InterpretationFunction->(RowBox[{
      RowBox[{"Inactive", "[", "Sum", "]"}], "[", 
      RowBox[{#, ",", 
        RowBox[{"{", 
          RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.905573702465654*^9, 3.90557370476398*^9}, 
   3.905573792996367*^9},
 CellLabel->
  "10/6/23 11:36:32 \
Out[23]=",ExpressionUUID->"2f7bd955-0224-41b7-a1d0-ec1215a04b30"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"45", " ", 
     SuperscriptBox["z", "4"], " ", 
     FormBox[
      SubsuperscriptBox["d", 
       RowBox[{"0", ",", "0"}], "\<\"(5)\"\>"],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"], " ", 
         SuperscriptBox[
          OverscriptBox["g", "_"], 
          RowBox[{
           FormBox[
            FormBox["\[Sigma]",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Tau]",
             TraditionalForm],
            TraditionalForm]}]]}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["b",
            TraditionalForm], "_"],
          TraditionalForm], "2"], " ", 
        SuperscriptBox[
         OverscriptBox["g", "_"], 
         RowBox[{
          FormBox[
           FormBox["\[Sigma]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Tau]",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["b",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Sigma]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["b",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Tau]",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["z", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", "2"], "-", "1"}], ")"}], "4"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905573702465654*^9, 3.90557370476398*^9}, 
   3.905573793646594*^9},
 CellLabel->
  "10/6/23 11:36:33 \
Out[24]=",ExpressionUUID->"ba7f30d6-309d-4641-9216-e8f5085f2a6a"]
}, Open  ]],

Cell["\<\
For anti-aligned spins additional factors have been removed from the even- \
and odd-in-spin sectors\
\>", "Text",
 CellChangeTimes->{{3.90557484461281*^9, 
  3.905574874958164*^9}},ExpressionUUID->"3c2617b4-9608-4187-9ef9-\
722cba9861ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Impulse2PMPrefactor", "*", 
  "Impulse2PMEvenPrefactorAA"}], "\[IndentingNewLine]", 
 RowBox[{"Impulse2PMPrefactor", "*", "Impulse2PMOddPrefactorAA"}]}], "Input",
 CellChangeTimes->{{3.905574875973761*^9, 3.905574919180709*^9}},
 CellLabel->
  "10/6/23 11:55:19 \
In[32]:=",ExpressionUUID->"3d9a3b1b-3ba3-4115-9dff-961325a32ccb"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Kappa]", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["m", "1"], "+", 
       SubscriptBox["m", "2"]}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["b",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]]}], 
    RowBox[{"4096", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["b",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905574903667274*^9, 3.90557491956044*^9}},
 CellLabel->
  "10/6/23 11:55:19 \
Out[32]=",ExpressionUUID->"8a76c737-d7bd-4da0-9e68-2c7d8bb5c74a"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Gamma]", " ", 
     SuperscriptBox["\[Kappa]", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["m", "1"], "-", 
       SubscriptBox["m", "2"]}], ")"}], " ", 
     SubscriptBox["m", "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["\[ScriptCapitalE]",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["aa",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Sigma]",
        TraditionalForm],
       TraditionalForm]]}], 
    RowBox[{"2048", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["b",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905574903667274*^9, 3.905574919563595*^9}},
 CellLabel->
  "10/6/23 11:55:19 \
Out[33]=",ExpressionUUID->"8bd731d5-c2ad-4789-8251-2b49ba1a76ed"]
}, Open  ]],

Cell["The 1PM transverse impulse is", "Text",
 CellChangeTimes->{{3.905573999180914*^9, 3.905574030014625*^9}, {
  3.9055740616667213`*^9, 
  3.905574063573269*^9}},ExpressionUUID->"0c5356ec-715e-44d6-acbb-\
0827030248ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Impulse1PM", "/.", "Kinematics"}]], "Input",
 CellChangeTimes->{{3.905574005368928*^9, 3.905574023387538*^9}, {
  3.9055740650657454`*^9, 3.905574079323906*^9}, {3.905574120677759*^9, 
  3.905574121785201*^9}},
 CellLabel->
  "10/6/23 11:41:52 \
In[4]:=",ExpressionUUID->"bf09c69b-a583-44a6-b7a3-993b62db405b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}]], 
   RowBox[{
    SuperscriptBox["\[Kappa]", "2"], " ", "m1", " ", "m2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]}], ")"}], "2"], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["b",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Tau]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              OverscriptBox["\[Epsilon]", "_"], 
              RowBox[{
               FormBox[
                FormBox["\[Tau]",
                 TraditionalForm],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm]}]], "+", 
             SuperscriptBox[
              OverscriptBox["\[Epsilon]", "_"], 
              RowBox[{
               FormBox[
                FormBox["\[Tau]",
                 TraditionalForm],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm]}]]}], 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]]}], ")"}]}], ")"}],
        "/", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              RowBox[{
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm]}],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"], "+", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], "2"]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["1",
               TraditionalForm]],
             TraditionalForm], "2"]}], 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              RowBox[{
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm]}],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"], "+", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm], "2"]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["2",
               TraditionalForm]],
             TraditionalForm], "2"]}], 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            OverscriptBox["\[Epsilon]", "_"], 
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox["b",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["v",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["v",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm]}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            OverscriptBox["\[Epsilon]", "_"], 
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox["b",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["v",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["v",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm]}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["a",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["1",
                   TraditionalForm]],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["a",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["2",
                   TraditionalForm]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["a",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["1",
                   TraditionalForm]],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["v",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["2",
                   TraditionalForm]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["a",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["2",
                   TraditionalForm]],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["v",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["1",
                   TraditionalForm]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["a",
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["1",
                 TraditionalForm]],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               SubscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["a",
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["2",
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], "+", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], "+", "\[Gamma]"}],
            ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              OverscriptBox["\[Epsilon]", "_"], 
              RowBox[{
               FormBox[
                FormBox["\[Tau]",
                 TraditionalForm],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm]}]], "+", 
             SuperscriptBox[
              OverscriptBox["\[Epsilon]", "_"], 
              RowBox[{
               FormBox[
                FormBox["\[Tau]",
                 TraditionalForm],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm]}]]}], 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]], "+", 
           FormBox[
            SuperscriptBox[
             FormBox[
              OverscriptBox[
               FormBox["b",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              FormBox["\[Tau]",
               TraditionalForm],
              TraditionalForm]],
            TraditionalForm]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              RowBox[{
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm]}],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"], "+", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], "2"]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["1",
               TraditionalForm]],
             TraditionalForm], "2"]}], 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              RowBox[{
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["a",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["2",
                  TraditionalForm]],
                TraditionalForm], 
               FormBox["\<\"\[CenterDot]\"\>",
                TraditionalForm], 
               FormBox[
                SubscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["v",
                    TraditionalForm], "_"],
                  TraditionalForm], 
                 FormBox["1",
                  TraditionalForm]],
                TraditionalForm]}],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"], "+", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox[
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm], "2"]}], "-", 
           SuperscriptBox[
            FormBox[
             SubscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["a",
                 TraditionalForm], "_"],
               TraditionalForm], 
              FormBox["2",
               TraditionalForm]],
             TraditionalForm], "2"]}], 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            OverscriptBox["\[Epsilon]", "_"], 
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox["b",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["v",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["v",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm]}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            OverscriptBox["\[Epsilon]", "_"], 
            RowBox[{
             FormBox[
              OverscriptBox[
               FormBox["b",
                TraditionalForm], "_"],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["a",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["v",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["1",
                TraditionalForm]],
              TraditionalForm], 
             FormBox[
              SubscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["v",
                  TraditionalForm], "_"],
                TraditionalForm], 
               FormBox["2",
                TraditionalForm]],
              TraditionalForm]}]]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], "-", "1"}]]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["a",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["1",
                   TraditionalForm]],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["a",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["2",
                   TraditionalForm]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["a",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["1",
                   TraditionalForm]],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["v",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["2",
                   TraditionalForm]],
                 TraditionalForm]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["a",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["2",
                   TraditionalForm]],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 SubscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["v",
                    TraditionalForm], "_"],
                   TraditionalForm], 
                  FormBox["1",
                   TraditionalForm]],
                 TraditionalForm]}], ")"}]}], "-", 
             RowBox[{
              FormBox[
               SubscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["a",
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["1",
                 TraditionalForm]],
               TraditionalForm], 
              FormBox["\<\"\[CenterDot]\"\>",
               TraditionalForm], 
              FormBox[
               SubscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["a",
                   TraditionalForm], "_"],
                 TraditionalForm], 
                FormBox["2",
                 TraditionalForm]],
               TraditionalForm]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}]], "+", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["b",
             TraditionalForm], "_"],
           TraditionalForm], "2"]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.905574007191139*^9, {3.9055740660655203`*^9, 3.905574079795542*^9}, 
   3.905574112824574*^9},
 CellLabel->
  "10/6/23 11:41:52 \
Out[4]=",ExpressionUUID->"e42cfd6e-e818-4b23-bb70-238bc9278fc7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Soft factors", "Section",
 CellChangeTimes->{{3.905573970378269*^9, 
  3.905573971798274*^9}},ExpressionUUID->"7b5c7190-ea54-4504-872e-\
fdd156f50c18"],

Cell["The soft factors needed to construct the memory effect are", "Text",
 CellChangeTimes->{{3.9055739734118433`*^9, 
  3.905573990269124*^9}},ExpressionUUID->"a621f18a-7be6-4349-9763-\
cb43d3ed1ef3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"LeadingHBarSoftFactor", "[", 
  RowBox[{"k", ",", "\[Tau]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SubleadingHBarSoftFactor", "[", 
  RowBox[{"k", ",", "\[Tau]", ",", "\[Lambda]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.905574140146689*^9, 3.905574176217168*^9}, {
  3.9055742323935537`*^9, 3.9055742510428762`*^9}, {3.905574318759009*^9, 
  3.905574325600088*^9}, {3.9055744872593803`*^9, 3.9055744896578197`*^9}, {
  3.905574565041902*^9, 3.9055745713448763`*^9}},
 CellLabel->
  "10/6/23 11:49:32 \
In[15]:=",ExpressionUUID->"40ac801e-ac93-4046-a6ab-605f3bff5a35"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["k",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox[
        FormBox["\[Tau]",
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["p",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["p",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]]}], 
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        RowBox[{
         FormBox[
          OverscriptBox[
           FormBox["k",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["\<\"\[CenterDot]\"\>",
          TraditionalForm], 
         FormBox[
          SubscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["p",
              TraditionalForm], "_"],
            TraditionalForm], 
           FormBox["1",
            TraditionalForm]],
          TraditionalForm]}],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]]}], 
    SuperscriptBox[
     RowBox[{
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox["k",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["p",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm]}],
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], "2"]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["p",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        OverscriptBox["g", "_"], 
        RowBox[{
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Tau]",
           TraditionalForm],
          TraditionalForm]}]]}]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["p",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       OverscriptBox["g", "_"], 
       RowBox[{
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Tau]",
          TraditionalForm],
         TraditionalForm]}]]}]}], 
    RowBox[{
     FormBox[
      OverscriptBox[
       FormBox["k",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox["\<\"\[CenterDot]\"\>",
      TraditionalForm], 
     FormBox[
      SubscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["p",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]],
      TraditionalForm]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["p",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       OverscriptBox["g", "_"], 
       RowBox[{
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Tau]",
          TraditionalForm],
         TraditionalForm]}]]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        SubscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["p",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox["2",
          TraditionalForm]],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      SuperscriptBox[
       OverscriptBox["g", "_"], 
       RowBox[{
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Tau]",
          TraditionalForm],
         TraditionalForm]}]]}]}], 
    RowBox[{
     FormBox[
      OverscriptBox[
       FormBox["k",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox["\<\"\[CenterDot]\"\>",
      TraditionalForm], 
     FormBox[
      SubscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["p",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["2",
        TraditionalForm]],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905574152959306*^9, 3.9055741774424047`*^9}, 
   3.905574252699305*^9, 3.905574490061434*^9, 3.905574572450966*^9},
 CellLabel->
  "10/6/23 11:49:32 \
Out[15]=",ExpressionUUID->"a9cc3dba-cb9a-4996-b888-0711ea14839e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Lambda]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    SuperscriptBox[
     RowBox[{
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox["k",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["p",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm]}],
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Lambda]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    SuperscriptBox[
     RowBox[{
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox["k",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["p",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm]}],
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Lambda]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    SuperscriptBox[
     RowBox[{
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox["k",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["p",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm]}],
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Lambda]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    SuperscriptBox[
     RowBox[{
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox["k",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["p",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm]}],
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Lambda]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]]}], 
    SuperscriptBox[
     RowBox[{
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox["k",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["p",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]],
         TraditionalForm]}],
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], "3"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Lambda]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["k",
         TraditionalForm], "_"],
       TraditionalForm], 
      FormBox[
       FormBox["\[Tau]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["p",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["2",
         TraditionalForm]],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]]}], 
    SuperscriptBox[
     RowBox[{
      FormBox["\<\"(\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{
        FormBox[
         OverscriptBox[
          FormBox["k",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         SubscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["p",
             TraditionalForm], "_"],
           TraditionalForm], 
          FormBox["2",
           TraditionalForm]],
         TraditionalForm]}],
       TraditionalForm], 
      FormBox["\<\")\"\>",
       TraditionalForm]}], "3"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Lambda]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Tau]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{
     FormBox[
      OverscriptBox[
       FormBox["k",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox["\<\"\[CenterDot]\"\>",
      TraditionalForm], 
     FormBox[
      SubscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["p",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]],
      TraditionalForm]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Lambda]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox[
      OverscriptBox["g", "_"], 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Tau]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{
     FormBox[
      OverscriptBox[
       FormBox["k",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox["\<\"\[CenterDot]\"\>",
      TraditionalForm], 
     FormBox[
      SubscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["p",
          TraditionalForm], "_"],
        TraditionalForm], 
       FormBox["2",
        TraditionalForm]],
      TraditionalForm]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.905574152959306*^9, 3.9055741774424047`*^9}, 
   3.905574252699305*^9, 3.905574490061434*^9, 3.905574572467723*^9},
 CellLabel->
  "10/6/23 11:49:32 \
Out[16]=",ExpressionUUID->"dd469e30-ecb0-4aa0-a95f-9ef63b3e934d"]
}, Open  ]],

Cell["These must be contracted with the prefactor", "Text",
 CellChangeTimes->{{3.905574224284363*^9, 3.905574229404896*^9}, {
  3.905574403062376*^9, 3.905574407298435*^9}, {3.905574577457356*^9, 
  3.90557458379974*^9}},ExpressionUUID->"25e53944-f085-4f09-b488-\
c4b99cddb6a3"],

Cell[CellGroupData[{

Cell[BoxData["MemoryPrefactor"], "Input",
 CellChangeTimes->{{3.905574408063188*^9, 3.905574419008481*^9}, 
   3.90557458936972*^9},
 CellLabel->
  "10/6/23 11:49:49 \
In[18]:=",ExpressionUUID->"e094d890-5f5c-471f-955a-ae97d42ec86a"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[Kappa]", " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["eps",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], " ", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["eps",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]]}], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    TemplateBox[{"x"},
     "Abs"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9055744097282953`*^9, {3.9055745849533253`*^9, 3.9055745897269278`*^9}},
 CellLabel->
  "10/6/23 11:49:49 \
Out[18]=",ExpressionUUID->"5d17f1d4-27a0-49df-baed-0c9df1064b6c"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1387.5, 852.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"50aa9623-dd3f-4426-9181-b55403feab85"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 347, 7, 35, "Text",ExpressionUUID->"adc84f12-f0a5-4fd6-863b-6e3c1130af63"],
Cell[CellGroupData[{
Cell[930, 31, 218, 4, 98, "Title",ExpressionUUID->"4bc9e679-626c-4831-82f5-fd0d7072bc94"],
Cell[1151, 37, 377, 8, 35, "Text",ExpressionUUID->"4b2a5040-c4cc-4079-b890-947fb54e4979"],
Cell[CellGroupData[{
Cell[1553, 49, 167, 3, 54, "Subsection",ExpressionUUID->"02309bc4-a5a9-45ff-907b-cf640bccd155"],
Cell[1723, 54, 223, 5, 42, "Input",ExpressionUUID->"d91c59ea-80f8-4f47-b67c-36f582c2b23a"],
Cell[1949, 61, 340, 8, 42, "Input",ExpressionUUID->"104f457a-94bc-43c1-bab4-8e3518f38bd9"],
Cell[CellGroupData[{
Cell[2314, 73, 272, 6, 42, "Input",ExpressionUUID->"cdf8e80d-752f-47f4-b282-d9f2bfae999e"],
Cell[CellGroupData[{
Cell[2611, 83, 2614, 69, 30, "Print",ExpressionUUID->"0edf03e6-8394-44e4-bcf8-7daa37f86237"],
Cell[5228, 154, 1362, 32, 30, "Print",ExpressionUUID->"764a2249-fc2a-477b-8e49-85faa0a7241c"],
Cell[6593, 188, 1368, 35, 30, "Print",ExpressionUUID->"276d8a1a-c82e-4b3e-922f-de29f605521d"],
Cell[7964, 225, 520, 10, 27, "Print",ExpressionUUID->"c84dd9e1-a60a-4abb-99b9-6a880add5e3c"],
Cell[8487, 237, 521, 10, 27, "Print",ExpressionUUID->"bda2a1f2-b748-4de3-b9d6-e1f8f6089f69"],
Cell[9011, 249, 508, 10, 27, "Print",ExpressionUUID->"001044f6-4350-4104-88ef-2efff9c53093"]
}, Open  ]]
}, Open  ]],
Cell[9546, 263, 225, 5, 42, "Input",ExpressionUUID->"0f367d12-fa0f-4749-863b-fc44c8298c7a"]
}, Closed]],
Cell[CellGroupData[{
Cell[9808, 273, 183, 3, 38, "Subsection",ExpressionUUID->"5aaf2fb8-6af5-4326-88f1-acf692e93586"],
Cell[9994, 278, 1272, 25, 242, "Text",ExpressionUUID->"f6ad7e4d-9be4-4fae-ba8e-923799684bca"]
}, Closed]],
Cell[CellGroupData[{
Cell[11303, 308, 166, 3, 54, "Section",ExpressionUUID->"a5c54917-3de7-4234-910a-84c41c62e9a2"],
Cell[11472, 313, 432, 12, 35, "Text",ExpressionUUID->"758bfb4f-0e2f-478d-84fd-2e61be802329"],
Cell[CellGroupData[{
Cell[11929, 329, 283, 5, 64, "Input",ExpressionUUID->"ec5d3ab3-6f0c-4715-a125-c006dd2cb9c4"],
Cell[12215, 336, 296, 8, 46, "Output",ExpressionUUID->"dbc93354-4442-414f-9a1a-f7cf45ed54c9"],
Cell[12514, 346, 523, 12, 46, "Output",ExpressionUUID->"c53a24f0-a85d-4baf-9dbf-bb46b00307e7"]
}, Open  ]],
Cell[13052, 361, 589, 15, 35, "Text",ExpressionUUID->"50d45a85-6589-44d9-a9b8-c7d04495db02"],
Cell[CellGroupData[{
Cell[13666, 380, 384, 8, 64, "Input",ExpressionUUID->"785846ea-8750-4d93-823d-3462f7c4721b"],
Cell[14053, 390, 1944, 69, 63, "Output",ExpressionUUID->"b3ef57d0-8d00-41b7-925f-eb2931afaa65"],
Cell[16000, 461, 9560, 334, 113, "Output",ExpressionUUID->"6bab6853-e8e7-4345-af5b-b0860778150d"]
}, Open  ]],
Cell[25575, 798, 196, 3, 35, "Text",ExpressionUUID->"ce9d96b2-7b87-4ecc-87fd-2e77abfdf4e1"],
Cell[CellGroupData[{
Cell[25796, 805, 262, 5, 64, "Input",ExpressionUUID->"c8fd3eb4-d84f-4a1d-9e1a-70e4a8014c0d"],
Cell[26061, 812, 1199, 40, 63, "Output",ExpressionUUID->"858e186e-d93e-4d81-90aa-e93dface9ab4"],
Cell[27263, 854, 3603, 120, 63, "Output",ExpressionUUID->"18ef618e-b780-42a7-bbaf-888e77ec87d2"]
}, Open  ]],
Cell[30881, 977, 983, 25, 58, "Text",ExpressionUUID->"5a00941d-33e4-462a-8d50-5d8aa65a1310"],
Cell[CellGroupData[{
Cell[31889, 1006, 334, 7, 64, "Input",ExpressionUUID->"e69840fb-a51b-408e-ae3d-ee65039614bf"],
Cell[32226, 1015, 2854, 105, 62, "Output",ExpressionUUID->"506c7599-4f27-4f33-a725-8f422b5f53e5"],
Cell[35083, 1122, 6316, 212, 63, "Output",ExpressionUUID->"c9f85a4b-78e7-42ee-a278-0acd8a1680e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41436, 1339, 385, 8, 64, "Input",ExpressionUUID->"528d2fe2-ec63-43cb-9c32-bd9c08d692b2"],
Cell[41824, 1349, 280, 7, 46, "Output",ExpressionUUID->"70322f80-274b-41d6-afd8-dc2aee6e8746"],
Cell[42107, 1358, 7248, 239, 86, "Output",ExpressionUUID->"03108650-d4e6-4774-af3f-6a162d4dadbf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[49404, 1603, 163, 3, 54, "Section",ExpressionUUID->"2426997c-2c78-4c4b-991a-cdcecc6af41f"],
Cell[49570, 1608, 358, 8, 35, "Text",ExpressionUUID->"41507aa1-5232-4574-be97-dbf41fea73b2"],
Cell[CellGroupData[{
Cell[49953, 1620, 261, 5, 42, "Input",ExpressionUUID->"87dc8623-d7f7-4fa6-a500-b04876607cc2"],
Cell[50217, 1627, 609, 20, 72, "Output",ExpressionUUID->"9b07dc72-bc07-4b9d-b51b-84be88929a38"]
}, Open  ]],
Cell[50841, 1650, 1680, 50, 81, "Text",ExpressionUUID->"9274e8a8-18d9-4812-9d29-d4c953a75e22"],
Cell[CellGroupData[{
Cell[52546, 1704, 333, 7, 64, "Input",ExpressionUUID->"efd688c4-4e6a-4377-a3af-9ef51e34cac3"],
Cell[52882, 1713, 1060, 32, 67, "Output",ExpressionUUID->"1e4f3f10-ea4d-4357-a3cb-1bff1bccf7b8"],
Cell[53945, 1747, 2877, 105, 62, "Output",ExpressionUUID->"325dc980-ca47-4f25-add2-765e691581c5"]
}, Open  ]],
Cell[56837, 1855, 343, 7, 35, "Text",ExpressionUUID->"12b1832d-0827-4c08-90b1-23c6e0a51bc2"],
Cell[CellGroupData[{
Cell[57205, 1866, 334, 6, 64, "Input",ExpressionUUID->"15dfa44a-2528-4cc6-baf8-1a3e836a53ad"],
Cell[57542, 1874, 1853, 52, 85, "Output",ExpressionUUID->"b97785b4-4a11-4fa5-8c20-4f26f0a579bd"],
Cell[59398, 1928, 2408, 78, 63, "Output",ExpressionUUID->"133510da-c75d-40db-a51a-8da58573fe22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61843, 2011, 285, 5, 64, "Input",ExpressionUUID->"c6f8fb0a-cc5b-4d69-bb5c-5b1924928506"],
Cell[62131, 2018, 1911, 52, 85, "Output",ExpressionUUID->"60bbe979-7f55-4794-a35b-273624f8ebed"],
Cell[64045, 2072, 2414, 77, 66, "Output",ExpressionUUID->"8c0ecef7-5655-42c6-834f-0a53e9c404e4"]
}, Open  ]],
Cell[66474, 2152, 248, 4, 35, "Text",ExpressionUUID->"01137de7-45ca-4c53-82b9-ff36ae008604"],
Cell[CellGroupData[{
Cell[66747, 2160, 403, 8, 64, "Input",ExpressionUUID->"d1649d6c-1af0-4c8d-867d-98394b3e81f8"],
Cell[67153, 2170, 721, 25, 83, "Output",ExpressionUUID->"b89056b8-0081-4083-9543-926bc990ccbd"],
Cell[67877, 2197, 697, 24, 83, "Output",ExpressionUUID->"b43c29fb-6dac-480f-b089-c9628186c8df"]
}, Open  ]],
Cell[68589, 2224, 281, 6, 35, "Text",ExpressionUUID->"931655e9-ad30-4ef6-bf68-d89535bccbcb"],
Cell[CellGroupData[{
Cell[68895, 2234, 515, 13, 64, "Input",ExpressionUUID->"5e59809a-ae7a-496e-98c3-bb632401166c"],
Cell[69413, 2249, 2913, 97, 70, "Output",ExpressionUUID->"2a58fbd3-6de5-49a3-96c7-2be9e82e015b"],
Cell[72329, 2348, 3200, 108, 66, "Output",ExpressionUUID->"551f761b-20fa-4c72-800b-6d0e6a841862"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75566, 2461, 467, 12, 64, "Input",ExpressionUUID->"783dd68a-5b6b-45a0-ae77-9c66d6d06008"],
Cell[76036, 2475, 1239, 43, 70, "Output",ExpressionUUID->"7e4dd6ff-2a55-44c6-8946-b54615322d4c"],
Cell[77278, 2520, 920, 34, 62, "Output",ExpressionUUID->"4515f767-c50b-4ca2-8a79-be2b72e2df44"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[78247, 2560, 210, 4, 54, "Section",ExpressionUUID->"e81ad50a-40a8-4704-82c5-42aa7051a1cd"],
Cell[78460, 2566, 246, 4, 35, "Text",ExpressionUUID->"d539f606-8e75-4e85-b1c3-da1204fe492b"],
Cell[CellGroupData[{
Cell[78731, 2574, 393, 10, 42, "Input",ExpressionUUID->"c9201119-76c4-420d-a66e-3ed8124a96d5"],
Cell[79127, 2586, 3465, 132, 66, "Output",ExpressionUUID->"ed76053b-bc87-4973-8605-594156e30924"]
}, Open  ]],
Cell[82607, 2721, 469, 9, 35, "Text",ExpressionUUID->"13a8757b-8dcf-4444-ae35-07f1166b7b4f"],
Cell[CellGroupData[{
Cell[83101, 2734, 261, 5, 42, "Input",ExpressionUUID->"f220f102-f6d1-401b-81d4-38d180d404fc"],
Cell[83365, 2741, 819, 26, 73, "Output",ExpressionUUID->"071c14b3-ba1c-4a87-9333-11d104c7ca63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84221, 2772, 483, 9, 64, "Input",ExpressionUUID->"94329615-0017-4120-86b8-aa71ebdef9d5"],
Cell[84707, 2783, 4336, 148, 67, "Output",ExpressionUUID->"558e3da7-a326-43f6-a0e6-2b5786bd4427"],
Cell[89046, 2933, 11852, 388, 113, "Output",ExpressionUUID->"370f960b-f1d2-43b0-ba78-25b62dcb18b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100935, 3326, 382, 7, 64, "Input",ExpressionUUID->"33c81440-1400-42f8-9b7a-3f53f720255a"],
Cell[101320, 3335, 2149, 62, 77, "Output",ExpressionUUID->"c8237367-f02f-4795-a269-0b05febf0641"],
Cell[103472, 3399, 1280, 40, 71, "Output",ExpressionUUID->"829374d9-f9bb-4591-a513-b0b9643ab7eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104789, 3444, 330, 6, 64, "Input",ExpressionUUID->"cdd1b024-d5bf-4f49-bc23-c75fa77fefce"],
Cell[105122, 3452, 3983, 123, 81, "Output",ExpressionUUID->"b9eb3e93-bef9-43d6-829e-81c15464a1b0"],
Cell[109108, 3577, 24986, 807, 222, "Output",ExpressionUUID->"9b7202da-fae5-4c76-9a9b-fcf8431fd31f"]
}, Open  ]],
Cell[134109, 4387, 543, 12, 58, "Text",ExpressionUUID->"f3847534-9870-4e51-91de-25f63f1f8ec5"],
Cell[CellGroupData[{
Cell[134677, 4403, 473, 8, 64, "Input",ExpressionUUID->"59f35332-dc71-45e0-911c-826a3f30ef13"],
Cell[135153, 4413, 4728, 160, 71, "Output",ExpressionUUID->"c5472a8f-abc8-413b-8f5a-1080cc3f7eb5"],
Cell[139884, 4575, 2387, 88, 70, "Output",ExpressionUUID->"18334b4a-0a30-4d4b-8260-568a28417c12"]
}, Open  ]],
Cell[142286, 4666, 262, 6, 35, "Text",ExpressionUUID->"f62f50ff-07bc-4354-920b-21df45aa2d14"],
Cell[CellGroupData[{
Cell[142573, 4676, 418, 9, 64, "Input",ExpressionUUID->"0c207543-b924-46ce-9ef6-c1364f04e540"],
Cell[142994, 4687, 2553, 73, 77, "Output",ExpressionUUID->"2f7bd955-0224-41b7-a1d0-ec1215a04b30"],
Cell[145550, 4762, 2492, 89, 74, "Output",ExpressionUUID->"ba7f30d6-309d-4641-9216-e8f5085f2a6a"]
}, Open  ]],
Cell[148057, 4854, 249, 6, 35, "Text",ExpressionUUID->"3c2617b4-9608-4187-9ef9-722cba9861ee"],
Cell[CellGroupData[{
Cell[148331, 4864, 354, 7, 64, "Input",ExpressionUUID->"3d9a3b1b-3ba3-4115-9dff-961325a32ccb"],
Cell[148688, 4873, 1135, 39, 74, "Output",ExpressionUUID->"8a76c737-d7bd-4da0-9e68-2c7d8bb5c74a"],
Cell[149826, 4914, 1283, 44, 74, "Output",ExpressionUUID->"8bd731d5-c2ad-4789-8251-2b49ba1a76ed"]
}, Open  ]],
Cell[151124, 4961, 222, 4, 35, "Text",ExpressionUUID->"0c5356ec-715e-44d6-acbb-0827030248ad"],
Cell[CellGroupData[{
Cell[151371, 4969, 334, 7, 42, "Input",ExpressionUUID->"bf09c69b-a583-44a6-b7a3-993b62db405b"],
Cell[151708, 4978, 27482, 857, 130, "Output",ExpressionUUID->"e42cfd6e-e818-4b23-bb70-238bc9278fc7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[179239, 5841, 157, 3, 54, "Section",ExpressionUUID->"7b5c7190-ea54-4504-872e-fdd156f50c18"],
Cell[179399, 5846, 202, 3, 35, "Text",ExpressionUUID->"a621f18a-7be6-4349-9763-cb43d3ed1ef3"],
Cell[CellGroupData[{
Cell[179626, 5853, 598, 11, 64, "Input",ExpressionUUID->"40ac801e-ac93-4046-a6ab-605f3bff5a35"],
Cell[180227, 5866, 7269, 293, 71, "Output",ExpressionUUID->"a9cc3dba-cb9a-4996-b888-0711ea14839e"],
Cell[187499, 6161, 12238, 503, 72, "Output",ExpressionUUID->"dd469e30-ecb0-4aa0-a95f-9ef63b3e934d"]
}, Open  ]],
Cell[199752, 6667, 279, 4, 35, "Text",ExpressionUUID->"25e53944-f085-4f09-b488-c4b99cddb6a3"],
Cell[CellGroupData[{
Cell[200056, 6675, 233, 5, 42, "Input",ExpressionUUID->"e094d890-5f5c-471f-955a-ae97d42ec86a"],
Cell[200292, 6682, 820, 31, 65, "Output",ExpressionUUID->"5d17f1d4-27a0-49df-baed-0c9df1064b6c"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/NLOMemory.m <==
(* ::Package:: *)

(* ::Section::Closed:: *)
(*Kinematics and notation*)


(* ::Input::Initialization:: *)
Kinematics={Pair[Momentum[Subscript[v, i_]],Momentum[Subscript[v, j_]]]:>If[i==j,1,\[Gamma]],Pair[Momentum[Subscript[v, i_]],Momentum[b]]:>0,Pair[Momentum[Subscript[v, i_]],Momentum[Subscript[\[ScriptCapitalE], a__]]]:>0,Pair[Momentum[Subscript[a, i_]],Momentum[Subscript[\[ScriptCapitalE], i_]]]:>0,Pair[Momentum[Subscript[v, i_]],Momentum[Subscript[a, i_]]]:>0};
AlignedSpin={Pair[Momentum[Subscript[v, i_]],Momentum[Subscript[a, j_]]]:>0,Pair[Momentum[b],Momentum[Subscript[a, j_]]]->0,Subscript[V, i_,j_]:>0,Pair[Momentum[Subscript[a, i_]],Momentum[Subscript[\[ScriptCapitalE], j_]]]:>0};
ToAbbreviatedSpinNotation={Pair[Momentum[q],Momentum[Subscript[a, 1]]]Pair[Momentum[q],Momentum[Subscript[a, 2]]]->Subscript[Q, 1,2]+Pair[Momentum[q],Momentum[q]]Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 2]]],Pair[Momentum[q],Momentum[Subscript[a, aa]]]Pair[Momentum[q],Momentum[Subscript[a, aa]]]->Subscript[Q, aa]+Pair[Momentum[q],Momentum[q]]Pair[Momentum[Subscript[a, aa]],Momentum[Subscript[a, aa]]],Pair[Momentum[q],Momentum[Subscript[a, i_]]]^n_/;n>2:>(Subscript[Q, i,i]+Pair[Momentum[q],Momentum[q]]Pair[Momentum[Subscript[a, i]],Momentum[Subscript[a, i]]])Pair[Momentum[q],Momentum[Subscript[a, i]]]^(n-2),Pair[Momentum[q],Momentum[Subscript[a, i_]]]^2:>Subscript[Q, i,i]+Pair[Momentum[q],Momentum[q]]Pair[Momentum[Subscript[a, i]],Momentum[Subscript[a, i]]],Subscript[Q, 2,1]->Subscript[Q, 1,2],Pair[Momentum[Subscript[v, 1]],Momentum[Subscript[a, 2]]]^n_/;n>2->Subscript[V, 2,2] Pair[Momentum[Subscript[v, 1]],Momentum[Subscript[a, 2]]]^(n-2),Pair[Momentum[Subscript[v, 1]],Momentum[Subscript[a, 2]]]^2->Subscript[V, 2,2],Pair[Momentum[Subscript[v, 2]],Momentum[Subscript[a, 1]]]^n_/;n>2->Subscript[V, 1,1] Pair[Momentum[Subscript[v, 2]],Momentum[Subscript[a, 1]]]^(n-2),Pair[Momentum[Subscript[v, 2]],Momentum[Subscript[a, 1]]]^2->Subscript[V, 1,1],Eps[Momentum[Subscript[a, i_]],Momentum[q],Momentum[Subscript[v, 1]],Momentum[Subscript[v, 2]]]:>-Subscript[\[ScriptCapitalE], i],Eps[Momentum[q],Momentum[Subscript[v, 1]],Momentum[Subscript[v, 2]],Momentum[Subscript[a, i_]]]:>Subscript[\[ScriptCapitalE], i],Eps[Momentum[q],Momentum[Subscript[a, i_]],Momentum[Subscript[v, 1]],Momentum[Subscript[v, 2]]]:>Subscript[\[ScriptCapitalE], i]};
FromAbbreviatedSpinNotation={Subscript[Q, i_,j_]:>Pair[Momentum[q],Momentum[Subscript[a, i]]]Pair[Momentum[q],Momentum[Subscript[a, j]]]-Pair[Momentum[q],Momentum[q]]Pair[Momentum[Subscript[a, i]],Momentum[Subscript[a, j]]],Subscript[V, 1,1]->Pair[Momentum[Subscript[v, 2]],Momentum[Subscript[a, 1]]]^2,Subscript[V, 1,2]->Pair[Momentum[Subscript[v, 2]],Momentum[Subscript[a, 1]]]Pair[Momentum[Subscript[v, 1]],Momentum[Subscript[a, 2]]],Subscript[V, 2,2]->Pair[Momentum[Subscript[v, 1]],Momentum[Subscript[a, 2]]]^2,Subscript[Q, aa]->Pair[Momentum[q],Momentum[Subscript[a, aa]]]Pair[Momentum[q],Momentum[Subscript[a, aa]]]-Pair[Momentum[q],Momentum[q]]Pair[Momentum[Subscript[a, aa]],Momentum[Subscript[a, aa]]],Subscript[\[ScriptCapitalE], aa]->Eps[Momentum[q],Momentum[Subscript[v, 1]],Momentum[Subscript[v, 2]],Momentum[Subscript[a, aa]]]};
AntiAlignedSpin=Union[AlignedSpin,{Momentum[Subscript[a, 2]]->-Momentum[Subscript[a, aa]],Momentum[Subscript[a, 1]]->Momentum[Subscript[a, aa]],Subscript[Q, 1,1]->Subscript[Q, aa],Subscript[Q, 2,2]->Subscript[Q, aa],Subscript[Q, 1,2]->-Subscript[Q, aa],Subscript[\[ScriptCapitalE], 1]->Subscript[\[ScriptCapitalE], aa],Subscript[\[ScriptCapitalE], 2]->-Subscript[\[ScriptCapitalE], aa]}];
ConvertToFeynCalcNotation={dot[x_,y_]:>Pair[Momentum[x],Momentum[y]]};
ConvertFromFeynCalcNotation={Pair[Momentum[x_],Momentum[y_]]:>dot[x,y]};
SetAttributes[dot,Orderless];
dot[a_+b_,c_]:=dot[a,c]+dot[b,c];
dot[-a_,b_]:=-dot[a,b];
SetAttributes[\[CapitalPi],Orderless];
\[CapitalPi][a_,Momentum[b]]:=Pair[a,Momentum[b]];
\[CapitalPi][a_,Momentum[Subscript[\[ScriptCapitalE], i_]]]:=Pair[a,Momentum[Subscript[\[ScriptCapitalE], i]]];
\[CapitalPi][a_,Momentum[b_+c_]]:=\[CapitalPi][a,Momentum[b]]+\[CapitalPi][a,Momentum[c]];
\[CapitalPi][a_,c_ Momentum[b_]]:=c \[CapitalPi][a,Momentum[b]];
Proj[\[Mu]_,\[Nu]_]:=MetricTensor[\[Mu],\[Nu]]+1/(\[Gamma]^2-1) (FV[Subscript[v, 1],\[Mu]](FV[Subscript[v, 1],\[Nu]]-\[Gamma] FV[Subscript[v, 2],\[Nu]])+FV[Subscript[v, 2],\[Mu]](FV[Subscript[v, 2],\[Nu]]-\[Gamma] FV[Subscript[v, 1],\[Nu]]));
IPProjectorExplicit={\[CapitalPi][LorentzIndex[\[Mu]_],LorentzIndex[\[Nu]_]]:>Proj[\[Mu],\[Nu]],\[CapitalPi][Momentum[x_],Momentum[y_]]:>Contract[Proj[\[Mu]int,\[Nu]int]FV[x,\[Mu]int]FV[y,\[Nu]int]],\[CapitalPi][Momentum[x_],LorentzIndex[\[Nu]_]]:>Contract[Proj[\[Mu]int,\[Nu]]FV[x,\[Mu]int]],\[CapitalPi][0,x_]:>0};


(* ::Section::Closed:: *)
(*Formatting*)


(* ::Input::Initialization:: *)
Format[CTC[x_,s_,a__]]:=\!\(\*SubsuperscriptBox[\(x\), \(a\), \("\<(\>" <> ToString[s] <> "\<)\>"\)]\);


(* ::Chapter::Closed:: *)
(*2PM amplitude*)


(* ::Input::Initialization:: *)
Amplitude2PMPrefactor=(\[Kappa]^4 \!\(\*SubsuperscriptBox[\(m\), \(1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(m\), \(2\), \(2\)]\))/(512Sqrt[-Pair[Momentum[q],Momentum[q]]]);


(* ::Section::Closed:: *)
(*Contact terms for generic spin orientations (only spin^(5,6))*)


(* ::Subsection::Closed:: *)
(*Spin^5*)


(* ::Input::Initialization:: *)
ListOfSpin5ContactCoefficients={B5000,D500,F5000,P500,R500};
Spin5TeukolskyValues={CTC[b,5,0,0,0]->-(1/4!),CTC[d,5,0,0]->1/3,CTC[f,5,0,0,0]->-1/240,CTC[p,5,0,0]->(1/6),CTC[r,5,0,0]->-1/3};


(* ::Input::Initialization:: *)
Amplitude2PMEvenContactGO[B5000]=(CTC[b,5,0,0,0]*Pair[Momentum[q],Momentum[q]]^2*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2])*((1-8*\[Gamma]^2+7*\[Gamma]^4)*Subscript[Q,1,2]+4*\[Gamma]*(-2+7*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,2]))/8;
Amplitude2PMOddContactGO[B5000]=(*-*)(1/4) I \[Gamma] (-3+7 \[Gamma]^2) CTC[b,5,0,0,0] Pair[Momentum[q],Momentum[q]]^2 (Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] Subscript[\[ScriptCapitalE], 1]+Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] Subscript[\[ScriptCapitalE], 2]);
Amplitude2PMEvenContactGO[D500]=(CTC[d,5,0,0]*Pair[Momentum[q],Momentum[q]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(7*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1]*((-1+3*\[Gamma]^2)*Subscript[Q,1,2]+6*\[Gamma]*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,2])+Subscript[Q,1,1]*((-1+\[Gamma]^2)*Subscript[Q,1,2]+22*\[Gamma]*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,2]))+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(2*\[Gamma]*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,2]*(11*Subscript[Q,2,2]+21*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2])+Subscript[Q,1,2]*((-1+\[Gamma]^2)*Subscript[Q,2,2]+7*(-1+3*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2]))))/32;
Amplitude2PMOddContactGO[D500]=(((*-*)3*I)/16)*\[Gamma]*CTC[d,5,0,0]*Pair[Momentum[q],Momentum[q]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[\[ScriptCapitalE],1]*(Subscript[Q,1,1]+7*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[\[ScriptCapitalE],2]*(Subscript[Q,2,2]+7*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2]));
Amplitude2PMEvenContactGO[F5000]=((1-14*\[Gamma]^2+21*\[Gamma]^4)*CTC[f,5,0,0,0]*Pair[Momentum[q],Momentum[q]]^3*(Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,2]))/4;
Amplitude2PMOddContactGO[F5000]=0;
Amplitude2PMEvenContactGO[P500]=(CTC[p,5,0,0]*Pair[Momentum[q],Momentum[q]]^2*(Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(2*\[Gamma]*(-5+7*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[Q,1,2]+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*((-1+7*\[Gamma]^2)*Subscript[Q,1,1]+(-3+35*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1]))+Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(2*\[Gamma]*(-5+7*\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[Q,1,2]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*((-1+7*\[Gamma]^2)*Subscript[Q,2,2]+(-3+35*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2]))))/16;
Amplitude2PMOddContactGO[P500]=(*-*)(1/4) I (-1+7 \[Gamma]^2) CTC[p,5,0,0] Pair[Momentum[q],Momentum[q]]^2 (Abs[Subscript[a, 1]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[v, 2]]] Subscript[m, 2] Subscript[\[ScriptCapitalE], 1]+Abs[Subscript[a, 2]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[v, 1]]] Subscript[m, 1] Subscript[\[ScriptCapitalE], 2]);
Amplitude2PMEvenContactGO[R500]=(CTC[r,5,0,0]*Pair[Momentum[q],Momentum[q]]*(Abs[Subscript[a,1]]*Subscript[m,2]*(4*\[Gamma]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[Q,1,2]*(Subscript[Q,1,1]+7*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*(5*Subscript[Q,1,1]^2+46*Pair[Momentum[q],Momentum[q]]*Subscript[Q,1,1]*Subscript[V,1,1]+49*Pair[Momentum[q],Momentum[q]]^2*Subscript[V,1,1]^2))+Abs[Subscript[a,2]]*Subscript[m,1]*(4*\[Gamma]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[Q,1,2]*(Subscript[Q,2,2]+7*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(5*Subscript[Q,2,2]^2+46*Pair[Momentum[q],Momentum[q]]*Subscript[Q,2,2]*Subscript[V,2,2]+49*Pair[Momentum[q],Momentum[q]]^2*Subscript[V,2,2]^2))))/64;
Amplitude2PMOddContactGO[R500]=((*-*)1/8*I)*CTC[r,5,0,0]*Pair[Momentum[q],Momentum[q]]*(Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*Subscript[\[ScriptCapitalE],1]*(3*Subscript[Q,1,1]+7*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1])+Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]*Subscript[\[ScriptCapitalE],2]*(3*Subscript[Q,2,2]+7*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2]));


(* ::Subsection::Closed:: *)
(*Spin^6*)


(* ::Input::Initialization:: *)
ListOfSpin6ContactCoefficients={A6100,A6110,A6000-A6002,B6001,C610,C600-C602,D601,E610,F6001,G6100,G6110,G6000-G6002,P601,Q610,R601};
Spin6TeukolskyValues={CTC[a,6,1,0,0]->-(1/16),CTC[a,6,1,1,0]->-(1/576),CTC[a,6,0,0,0]-CTC[a,6,0,0,2]->1/8,CTC[b,6,0,0,1]->-(11/72),CTC[c,6,0,0]-CTC[c,6,0,2]->-(1/6),CTC[c,6,1,0]->-(1/6),CTC[d,6,0,1]->7/18,CTC[e,6,1,0]->1/3,CTC[f,6,0,0,1]->-1/360,CTC[g,6,1,0,0]->(1/9),CTC[g,6,0,0,0]-CTC[g,6,0,0,2]->-2/9,CTC[g,6,1,1,0]->(1/60),CTC[p,6,0,1]->(1/3),CTC[q,6,1,0]->(4/9),CTC[r,6,0,1]->-2/9};


(* ::Input::Initialization:: *)
Amplitude2PMEvenContactGO[A6100]=((3-30*\[Gamma]^2+35*\[Gamma]^4)*CTC[a,6,1,0,0]*Pair[Momentum[q],Momentum[q]]^3*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/4;
Amplitude2PMEvenContactGO[A6110]=((-1+15*\[Gamma]^2-35*\[Gamma]^4+21*\[Gamma]^6)*CTC[a,6,1,1,0]*Pair[Momentum[q],Momentum[q]]^3*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/2;
Amplitude2PMEvenContactGO[A6000-A6002]=((CTC[a,6,0,0,0]-CTC[a,6,0,0,2])*Pair[Momentum[q],Momentum[q]]^2*(2*(3-30*\[Gamma]^2+35*\[Gamma]^4)*Pair[Momentum[q],Momentum[q]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+(6-60*\[Gamma]^2+70*\[Gamma]^4)*Pair[Momentum[q],Momentum[q]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]+(1-14*\[Gamma]^2+21*\[Gamma]^4)*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]*Subscript[Q,1,1]+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]*Subscript[Q,2,2])+(-5+42*\[Gamma]^2-21*\[Gamma]^4)*Pair[Momentum[q],Momentum[q]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]*Subscript[V,1,1]+(-5+42*\[Gamma]^2-21*\[Gamma]^4)*Pair[Momentum[q],Momentum[q]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]*Subscript[V,2,2]))/16;
Amplitude2PMEvenContactGO[B6001]=-1/8*(CTC[b,6,0,0,1]*Pair[Momentum[q],Momentum[q]]^2*(-(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]*((1-8*\[Gamma]^2+7*\[Gamma]^4)*Subscript[Q,1,1]+(1-21*\[Gamma]^4)*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1]))-Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]*((1-8*\[Gamma]^2+7*\[Gamma]^4)*Subscript[Q,2,2]+(1-21*\[Gamma]^4)*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2])));
Amplitude2PMEvenContactGO[C610]=(CTC[c,6,1,0]*Pair[Momentum[q],Momentum[q]]^2*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]*((-1+5*\[Gamma]^2)*Subscript[Q,1,1]+5*(-1+7*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]*((-1+5*\[Gamma]^2)*Subscript[Q,2,2]+5*(-1+7*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2])))/16;
Amplitude2PMEvenContactGO[C600-C602]=((CTC[c,6,0,0]-CTC[c,6,0,2])*Pair[Momentum[q],Momentum[q]]*((-1+7*\[Gamma]^2)*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[Q,1,1]^2+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[Q,2,2]^2)+Pair[Momentum[q],Momentum[q]]^2*(10*(-1+7*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]*Subscript[V,1,1]+7*(1-3*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,1]^2+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,2,2]*(10*(-1+7*\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+7*(1-3*\[Gamma]^2)*Subscript[V,2,2]))+2*Pair[Momentum[q],Momentum[q]]*((-1+5*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]*Subscript[Q,1,1]+(-1+21*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[Q,1,1]*Subscript[V,1,1]+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[Q,2,2]*((-1+5*\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+(-1+21*\[Gamma]^2)*Subscript[V,2,2]))))/64;
Amplitude2PMEvenContactGO[D601]=-1/32*(CTC[d,6,0,1]*Pair[Momentum[q],Momentum[q]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(-((-1+\[Gamma]^2)*Subscript[Q,1,1]^2)+8*Pair[Momentum[q],Momentum[q]]*Subscript[Q,1,1]*Subscript[V,1,1]+7*(1+3*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]^2*Subscript[V,1,1]^2)+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(-((-1+\[Gamma]^2)*Subscript[Q,2,2]^2)+8*Pair[Momentum[q],Momentum[q]]*Subscript[Q,2,2]*Subscript[V,2,2]+7*(1+3*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]^2*Subscript[V,2,2]^2)));
Amplitude2PMEvenContactGO[E610]=(CTC[e,6,1,0]*Pair[Momentum[q],Momentum[q]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(3*Subscript[Q,1,1]^2+30*Pair[Momentum[q],Momentum[q]]*Subscript[Q,1,1]*Subscript[V,1,1]+35*Pair[Momentum[q],Momentum[q]]^2*Subscript[V,1,1]^2)+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(3*Subscript[Q,2,2]^2+30*Pair[Momentum[q],Momentum[q]]*Subscript[Q,2,2]*Subscript[V,2,2]+35*Pair[Momentum[q],Momentum[q]]^2*Subscript[V,2,2]^2)))/64;
Amplitude2PMEvenContactGO[F6001]=-1/4*(\[Gamma]*(1-14*\[Gamma]^2+21*\[Gamma]^4)*CTC[f,6,0,0,1]*Pair[Momentum[q],Momentum[q]]^3*(Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]+Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]));
Amplitude2PMEvenContactGO[G6100]=(5*\[Gamma]*(-3+7*\[Gamma]^2)*CTC[g,6,1,0,0]*Pair[Momentum[q],Momentum[q]]^3*(Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]+Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]))/8;
Amplitude2PMEvenContactGO[G6110]=(7*\[Gamma]*(1-4*\[Gamma]^2+3*\[Gamma]^4)*CTC[g,6,1,1,0]*Pair[Momentum[q],Momentum[q]]^3*(Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]+Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]))/4;
Amplitude2PMEvenContactGO[G6000-G6002]=(\[Gamma]*(CTC[g,6,0,0,0]-CTC[g,6,0,0,2])*Pair[Momentum[q],Momentum[q]]^2*(Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*((-9+35*\[Gamma]^2)*Subscript[Q,1,1]+Pair[Momentum[q],Momentum[q]]*(10*(-3+7*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-21*(-1+\[Gamma]^2)*Subscript[V,1,1]))+Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]*((-9+35*\[Gamma]^2)*Subscript[Q,2,2]+Pair[Momentum[q],Momentum[q]]*(10*(-3+7*\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-21*(-1+\[Gamma]^2)*Subscript[V,2,2]))))/32;
Amplitude2PMEvenContactGO[P601]=-1/16*(\[Gamma]*CTC[p,6,0,1]*Pair[Momentum[q],Momentum[q]]^2*(Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*((9-7*\[Gamma]^2)*Subscript[Q,1,1]+7*(1+3*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1])+Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]*((9-7*\[Gamma]^2)*Subscript[Q,2,2]+7*(1+3*\[Gamma]^2)*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2])));
Amplitude2PMEvenContactGO[Q610]=(5*\[Gamma]*CTC[q,6,1,0]*Pair[Momentum[q],Momentum[q]]^2*(Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*(3*Subscript[Q,1,1]+7*Pair[Momentum[q],Momentum[q]]*Subscript[V,1,1])+Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]*(3*Subscript[Q,2,2]+7*Pair[Momentum[q],Momentum[q]]*Subscript[V,2,2])))/32;
Amplitude2PMEvenContactGO[R601]=-(1/64) \[Gamma] CTC[r,6,0,1] Pair[Momentum[q],Momentum[q]] (Abs[Subscript[a, 1]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[v, 2]]] Subscript[m, 2] (\!\(
\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)] + \(14\ Pair[Momentum[q], Momentum[q]]\ 
\*SubscriptBox[\(Q\), \(1, 1\)]\ 
\*SubscriptBox[\(V\), \(1, 1\)]\) + \(21\ 
\*SuperscriptBox[\(Pair[Momentum[q], Momentum[q]]\), \(2\)]\ 
\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)\))+Abs[Subscript[a, 2]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[v, 1]]] Subscript[m, 1] (\!\(
\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)] + \(14\ Pair[Momentum[q], Momentum[q]]\ 
\*SubscriptBox[\(Q\), \(2, 2\)]\ 
\*SubscriptBox[\(V\), \(2, 2\)]\) + \(21\ 
\*SuperscriptBox[\(Pair[Momentum[q], Momentum[q]]\), \(2\)]\ 
\*SubsuperscriptBox[\(V\), \(2, 2\), \(2\)]\)\)));


(* ::Section::Closed:: *)
(*Contact terms for aligned spins*)


(* ::Subsection::Closed:: *)
(*Aligned spin^5 contact terms*)


(* ::Input::Initialization:: *)
Amplitude2PMEvenContactASSummand[B5000,k_]:=(2^(-1-2 k) (-1+\[Gamma]^2) (-1-2 k+13 \[Gamma]^2+8 k \[Gamma]^2) CTC[b,5,0,0,0] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 1,2])/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(2^(-1-2 k) (-1+\[Gamma]^2) (-1-2 k+13 \[Gamma]^2+8 k \[Gamma]^2) CTC[b,5,0,0,0] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] Subscript[Q, 1,2] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMEvenContactASSummand[D500,k_]:=(2^(-3-2 k) (-1+\[Gamma]^2) CTC[d,5,0,0] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]] Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 1,2] Subscript[Q, 2,2])/(Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(2^(-3-2 k) (-1+\[Gamma]^2) CTC[d,5,0,0] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]] Subscript[m, 2] Subscript[Q, 1,1] Subscript[Q, 1,2] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMEvenContactASSummand[F5000,k_]:=0;
Amplitude2PMEvenContactASSummand[P500,k_]:=0;
Amplitude2PMEvenContactASSummand[R500,k_]:=0;
Amplitude2PMOddContactASSummand[B5000,k_]:=(I 2^(-2 k) \[Gamma] (3-6 k-\[Gamma]^2+8 k \[Gamma]^2) CTC[b,5,0,0,0] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] Subscript[\[ScriptCapitalE], 2] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k])+(I 2^(-2 k) \[Gamma] (3-6 k-\[Gamma]^2+8 k \[Gamma]^2) CTC[b,5,0,0,0] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] Subscript[\[ScriptCapitalE], 1] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k]);
Amplitude2PMOddContactASSummand[D500,k_]:=(3 I 2^(-2-2 k) \[Gamma] CTC[d,5,0,0] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]] Subscript[m, 1] Subscript[\[ScriptCapitalE], 2] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 2,2])/(Pochhammer[1,-1+k] Pochhammer[3,-1+k])+(3 I 2^(-2-2 k) \[Gamma] CTC[d,5,0,0] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]] Subscript[m, 2] Subscript[\[ScriptCapitalE], 1] Subscript[Q, 1,1] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k]);
Amplitude2PMOddContactASSummand[F5000,k_]:=0;
Amplitude2PMOddContactASSummand[P500,k_]:=0;
Amplitude2PMOddContactASSummand[R500,k_]:=0;


(* ::Subsection::Closed:: *)
(*Anti-aligned spin^5 contact terms*)


(* ::Input::Initialization:: *)
Do[Amplitude2PMEvenContactAASummand[ListOfSpin5ContactCoefficients[[i]],k]=Simplify[(Amplitude2PMEvenContactASSummand[ListOfSpin5ContactCoefficients[[i]],k]/.AntiAlignedSpin)/(Subscript[m, 1]+Subscript[m, 2])],{i,1,Length[ListOfSpin5ContactCoefficients]}];
Do[Amplitude2PMOddContactAASummand[ListOfSpin5ContactCoefficients[[i]],k]=Simplify[(Amplitude2PMOddContactASSummand[ListOfSpin5ContactCoefficients[[i]],k]/.AntiAlignedSpin)/(I \[Gamma](Subscript[m, 1]-Subscript[m, 2]))],{i,1,Length[ListOfSpin5ContactCoefficients]}];


(* ::Subsection::Closed:: *)
(*Aligned spin^6 contact terms*)


(* ::Input::Initialization:: *)
Amplitude2PMEvenContactASSummand[A6100,k_]:=(2^(-2 k) (-1+14 \[Gamma]^2-13 \[Gamma]^4+4 k \[Gamma]^2 (-3+4 \[Gamma]^2)+4 k^2 (1-8 \[Gamma]^2+8 \[Gamma]^4)) CTC[a,6,1,0,0] Pair[Momentum[q],Momentum[q]]^3 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^3 Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k])+(2^(-2 k) (-1+14 \[Gamma]^2-13 \[Gamma]^4+4 k \[Gamma]^2 (-3+4 \[Gamma]^2)+4 k^2 (1-8 \[Gamma]^2+8 \[Gamma]^4)) CTC[a,6,1,0,0] Pair[Momentum[q],Momentum[q]]^3 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^3 Subscript[m, 2] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k]);
Amplitude2PMEvenContactASSummand[A6110,k_]:=(2^(1-2 k) (-1+\[Gamma]^2) (-1+26 \[Gamma]^2-17 \[Gamma]^4+12 k \[Gamma]^2 (-3+4 \[Gamma]^2)+4 k^2 (1-8 \[Gamma]^2+8 \[Gamma]^4)) CTC[a,6,1,1,0] Pair[Momentum[q],Momentum[q]]^3 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^3 Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(2^(1-2 k) (-1+\[Gamma]^2) (-1+26 \[Gamma]^2-17 \[Gamma]^4+12 k \[Gamma]^2 (-3+4 \[Gamma]^2)+4 k^2 (1-8 \[Gamma]^2+8 \[Gamma]^4)) CTC[a,6,1,1,0] Pair[Momentum[q],Momentum[q]]^3 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^3 Subscript[m, 2] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMEvenContactASSummand[A6000-A6002,k_]:=(2^(-2-2 k) (CTC[a,6,0,0,0]-CTC[a,6,0,0,2]) Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] ((-1+2 k) (3-30 \[Gamma]^2+35 \[Gamma]^4+4 k^2 (1-8 \[Gamma]^2+8 \[Gamma]^4)+k (8-76 \[Gamma]^2+80 \[Gamma]^4)) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]+(-1+26 \[Gamma]^2-17 \[Gamma]^4+12 k \[Gamma]^2 (-3+4 \[Gamma]^2)+4 k^2 (1-8 \[Gamma]^2+8 \[Gamma]^4)) (Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]+Subscript[Q, 1,1])) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(2^(-2-2 k) (CTC[a,6,0,0,0]-CTC[a,6,0,0,2]) Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) ((-1+2 k) (3-30 \[Gamma]^2+35 \[Gamma]^4+4 k^2 (1-8 \[Gamma]^2+8 \[Gamma]^4)+k (8-76 \[Gamma]^2+80 \[Gamma]^4)) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]+(-1+26 \[Gamma]^2-17 \[Gamma]^4+12 k \[Gamma]^2 (-3+4 \[Gamma]^2)+4 k^2 (1-8 \[Gamma]^2+8 \[Gamma]^4)) (Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]+Subscript[Q, 2,2])))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMEvenContactASSummand[B6001,k_]:=(2^(-1-2 k) (-1+2 k) (-1+\[Gamma]^2) (-1+13 \[Gamma]^2+k (-2+8 \[Gamma]^2)) CTC[b,6,0,0,1] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 2,2])/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(2^(-1-2 k) (-1+2 k) (-1+\[Gamma]^2) (-1+13 \[Gamma]^2+k (-2+8 \[Gamma]^2)) CTC[b,6,0,0,1] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] Subscript[Q, 1,1] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMEvenContactASSummand[C610,k_]:=(2^(-2-2 k) (1+\[Gamma]^2+k (-2+4 \[Gamma]^2)) CTC[c,6,1,0] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 2,2])/(Pochhammer[1,-1+k] Pochhammer[3,-1+k])+(2^(-2-2 k) (1+\[Gamma]^2+k (-2+4 \[Gamma]^2)) CTC[c,6,1,0] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] Subscript[Q, 1,1] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k]);
Amplitude2PMEvenContactASSummand[C600-C602,k_]:=(2^(-4-2 k) (CTC[c,6,0,0]-CTC[c,6,0,2]) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]] Subscript[m, 2] Subscript[Q, 1,1] ((-1+2 k) (-1+5 \[Gamma]^2+k (-2+4 \[Gamma]^2)) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]+3 (1+3 \[Gamma]^2+k (-2+4 \[Gamma]^2)) (Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]+Subscript[Q, 1,1])) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(2^(-4-2 k) (CTC[c,6,0,0]-CTC[c,6,0,2]) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]] Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 2,2] ((-1+2 k) (-1+5 \[Gamma]^2+k (-2+4 \[Gamma]^2)) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]+3 (1+3 \[Gamma]^2+k (-2+4 \[Gamma]^2)) (Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]+Subscript[Q, 2,2])))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMEvenContactASSummand[D601,k_]:=(2^(-3-2 k) (-1+2 k) (-1+\[Gamma]^2) CTC[d,6,0,1] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]] Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\))/(Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(2^(-3-2 k) (-1+2 k) (-1+\[Gamma]^2) CTC[d,6,0,1] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]] Subscript[m, 2] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMEvenContactASSummand[E610,k_]:=(3 2^(-4-2 k) CTC[e,6,1,0] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]] Subscript[m, 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k])+(3 2^(-4-2 k) CTC[e,6,1,0] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]] Subscript[m, 2] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k]);
Amplitude2PMEvenContactASSummand[F6001,k_]:=0;
Amplitude2PMEvenContactASSummand[G6100,k_]:=0;
Amplitude2PMEvenContactASSummand[G6110,k_]:=0;
Amplitude2PMEvenContactASSummand[G6000-G6002,k_]:=0;
Amplitude2PMEvenContactASSummand[P601,k_]:=0;
Amplitude2PMEvenContactASSummand[Q610,k_]:=0;
Amplitude2PMEvenContactASSummand[R601,k_]:=0;
Amplitude2PMOddContactASSummand[A6100,k_]:=(*-*)(I 2^(2-2 k) \[Gamma] (-1+3 \[Gamma]^2+k (-2+4 \[Gamma]^2)) CTC[a,6,1,0,0] Pair[Momentum[q],Momentum[q]]^3 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^3 Subscript[m, 1] Subscript[\[ScriptCapitalE], 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k])+(*-*)(I 2^(2-2 k) \[Gamma] (-1+3 \[Gamma]^2+k (-2+4 \[Gamma]^2)) CTC[a,6,1,0,0] Pair[Momentum[q],Momentum[q]]^3 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^3 Subscript[m, 2] Subscript[\[ScriptCapitalE], 2] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k]);
Amplitude2PMOddContactASSummand[A6110,k_]:=(*-*)(I 2^(3-2 k) \[Gamma] (-1+\[Gamma]^2) (-1+5 \[Gamma]^2+k (-2+4 \[Gamma]^2)) CTC[a,6,1,1,0] Pair[Momentum[q],Momentum[q]]^3 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^3 Subscript[m, 1] Subscript[\[ScriptCapitalE], 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(*-*)(I 2^(3-2 k) \[Gamma] (-1+\[Gamma]^2) (-1+5 \[Gamma]^2+k (-2+4 \[Gamma]^2)) CTC[a,6,1,1,0] Pair[Momentum[q],Momentum[q]]^3 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^3 Subscript[m, 2] Subscript[\[ScriptCapitalE], 2] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMOddContactASSummand[A6000-A6002,k_]:=(*-*)(I 2^(-2 k) \[Gamma] (CTC[a,6,0,0,0]-CTC[a,6,0,0,2]) Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] Subscript[\[ScriptCapitalE], 2] ((1+2 k) (-3+7 \[Gamma]^2+k (-2+4 \[Gamma]^2)) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]+(-1+5 \[Gamma]^2+k (-2+4 \[Gamma]^2)) (Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]+Subscript[Q, 1,1])) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(*-*)(I 2^(-2 k) \[Gamma] (CTC[a,6,0,0,0]-CTC[a,6,0,0,2]) Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] Subscript[\[ScriptCapitalE], 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) ((1+2 k) (-3+7 \[Gamma]^2+k (-2+4 \[Gamma]^2)) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]+(-1+5 \[Gamma]^2+k (-2+4 \[Gamma]^2)) (Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]+Subscript[Q, 2,2])))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMOddContactASSummand[B6001,k_]:=(*-*)(I 2^(-1-2 k) \[Gamma] (-3+7 \[Gamma]^2+k (-6+8 \[Gamma]^2)) CTC[b,6,0,0,1] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] Subscript[\[ScriptCapitalE], 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 2,2])/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(*-*)(I 2^(-1-2 k) \[Gamma] (-3+7 \[Gamma]^2+k (-6+8 \[Gamma]^2)) CTC[b,6,0,0,1] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] Subscript[\[ScriptCapitalE], 2] Subscript[Q, 1,1] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMOddContactASSummand[C610,k_]:=(*-*)(I 2^(-1-2 k) \[Gamma] CTC[c,6,1,0] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]^2 Subscript[m, 1] Subscript[\[ScriptCapitalE], 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 2,2])/(Pochhammer[1,-1+k] Pochhammer[3,-1+k])+(*-*)(I 2^(-1-2 k) \[Gamma] CTC[c,6,1,0] Pair[Momentum[q],Momentum[q]]^2 Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]^2 Subscript[m, 2] Subscript[\[ScriptCapitalE], 2] Subscript[Q, 1,1] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[3,-1+k]);
Amplitude2PMOddContactASSummand[C600-C602,k_]:=(*-*)(I 2^(-3-2 k) \[Gamma] (CTC[c,6,0,0]-CTC[c,6,0,2]) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]] Subscript[m, 2] Subscript[\[ScriptCapitalE], 2] Subscript[Q, 1,1] ((1+2 k) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]+3 (Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]]+Subscript[Q, 1,1])) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(*-*)(I 2^(-3-2 k) \[Gamma] (CTC[c,6,0,0]-CTC[c,6,0,2]) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]] Subscript[m, 1] Subscript[\[ScriptCapitalE], 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) Subscript[Q, 2,2] ((1+2 k) Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]+3 (Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]]+Subscript[Q, 2,2])))/(3 Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMOddContactASSummand[D601,k_]:=(*-*)(I 2^(-3-2 k) \[Gamma] CTC[d,6,0,1] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 2]],Momentum[Subscript[a, 2]]] Subscript[m, 1] Subscript[\[ScriptCapitalE], 1] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(\(-1\) + k\)]\) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\))/(Pochhammer[1,-1+k] Pochhammer[4,-1+k])+(*-*)(I 2^(-3-2 k) \[Gamma] CTC[d,6,0,1] Pair[Momentum[q],Momentum[q]] Pair[Momentum[Subscript[a, 1]],Momentum[Subscript[a, 1]]] Subscript[m, 2] Subscript[\[ScriptCapitalE], 2] \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(\(-1\) + k\)]\))/(Pochhammer[1,-1+k] Pochhammer[4,-1+k]);
Amplitude2PMOddContactASSummand[E610,k_]:=0;
Amplitude2PMOddContactASSummand[F6001,k_]:=0;
Amplitude2PMOddContactASSummand[G6100,k_]:=0;
Amplitude2PMOddContactASSummand[G6110,k_]:=0;
Amplitude2PMOddContactASSummand[G6000-G6002,k_]:=0;
Amplitude2PMOddContactASSummand[P601,k_]:=0;
Amplitude2PMOddContactASSummand[Q610,k_]:=0;
Amplitude2PMOddContactASSummand[R601,k_]:=0;


(* ::Subsection::Closed:: *)
(*Anti-aligned spin^6 contact terms*)


(* ::Input::Initialization:: *)
Do[Amplitude2PMEvenContactAASummand[ListOfSpin6ContactCoefficients[[i]],k]=Simplify[(Amplitude2PMEvenContactASSummand[ListOfSpin6ContactCoefficients[[i]],k]/.AntiAlignedSpin)/(Subscript[m, 1]+Subscript[m, 2])],{i,1,Length[ListOfSpin6ContactCoefficients]}];
Do[Amplitude2PMOddContactAASummand[ListOfSpin6ContactCoefficients[[i]],k]=Simplify[(Amplitude2PMOddContactASSummand[ListOfSpin6ContactCoefficients[[i]],k]/.AntiAlignedSpin)/(I \[Gamma](Subscript[m, 1]-Subscript[m, 2]))],{i,1,Length[ListOfSpin6ContactCoefficients]}];


(* ::Section::Closed:: *)
(*Generic spin orientation, spin^6 2PM amplitude*)


(* ::Subsection::Closed:: *)
(*Even-in-spin*)


(* ::Input::Initialization:: *)
Amplitude2PMEvenFactorizableGO[0]=3 (-1+5 \[Gamma]^2) (Subscript[m, 1]+Subscript[m, 2]);
Amplitude2PMEvenFactorizableGO[1]=1/(8 (-1+\[Gamma]^2)^2) (Subscript[m, 2] (4 (-2+17 \[Gamma]^2-30 \[Gamma]^4+15 \[Gamma]^6) Subscript[Q, 1,1]+8 (-3+24 \[Gamma]^2-41 \[Gamma]^4+20 \[Gamma]^6) Subscript[Q, 1,2]-15 Subscript[Q, 2,2]+117 \[Gamma]^2 Subscript[Q, 2,2]-197 \[Gamma]^4 Subscript[Q, 2,2]+95 \[Gamma]^6 Subscript[Q, 2,2]-4 Pair[Momentum[q],Momentum[q]] Subscript[V, 1,1]+48 \[Gamma]^2 Pair[Momentum[q],Momentum[q]] Subscript[V, 1,1]-60 \[Gamma]^4 Pair[Momentum[q],Momentum[q]] Subscript[V, 1,1]-128 \[Gamma]^3 Pair[Momentum[q],Momentum[q]] Subscript[V, 1,2]+160 \[Gamma]^5 Pair[Momentum[q],Momentum[q]] Subscript[V, 1,2]-18 Pair[Momentum[q],Momentum[q]] Subscript[V, 2,2]+132 \[Gamma]^2 Pair[Momentum[q],Momentum[q]] Subscript[V, 2,2]-130 \[Gamma]^4 Pair[Momentum[q],Momentum[q]] Subscript[V, 2,2])+Subscript[m, 1] ((-15+117 \[Gamma]^2-197 \[Gamma]^4+95 \[Gamma]^6) Subscript[Q, 1,1]+8 (-3+24 \[Gamma]^2-41 \[Gamma]^4+20 \[Gamma]^6) Subscript[Q, 1,2]+4 (-2+17 \[Gamma]^2-30 \[Gamma]^4+15 \[Gamma]^6) Subscript[Q, 2,2]-2 Pair[Momentum[q],Momentum[q]] ((9-66 \[Gamma]^2+65 \[Gamma]^4) Subscript[V, 1,1]+(64 \[Gamma]^3-80 \[Gamma]^5) Subscript[V, 1,2]+2 (1-12 \[Gamma]^2+15 \[Gamma]^4) Subscript[V, 2,2])));
Amplitude2PMEvenFactorizableGO[2]=1/(192 (-1+\[Gamma]^2)^3) (Subscript[m, 2] (24 \[Gamma]^2 (-1+\[Gamma]^2)^2 (-4+5 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+35 \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)-320 \[Gamma]^2 \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)+774 \[Gamma]^4 \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)-728 \[Gamma]^6 \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)+239 \[Gamma]^8 \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)+108 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 1,1]-1164 \[Gamma]^2 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 1,1]+2196 \[Gamma]^4 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 1,1]-1140 \[Gamma]^6 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 1,1]-104 Pair[Momentum[q],Momentum[q]]^2 \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+48 \[Gamma]^2 Pair[Momentum[q],Momentum[q]]^2 \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+120 \[Gamma]^4 Pair[Momentum[q],Momentum[q]]^2 \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+96 \[Gamma] Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 1,2]+480 \[Gamma]^3 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 1,2]-1440 \[Gamma]^5 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 1,2]+864 \[Gamma]^7 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 1,2]+448 \[Gamma] Pair[Momentum[q],Momentum[q]]^2 Subscript[V, 1,1] Subscript[V, 1,2]-64 \[Gamma]^3 Pair[Momentum[q],Momentum[q]]^2 Subscript[V, 1,1] Subscript[V, 1,2]-640 \[Gamma]^5 Pair[Momentum[q],Momentum[q]]^2 Subscript[V, 1,1] Subscript[V, 1,2]+100 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 2,2]-876 \[Gamma]^2 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 2,2]+1548 \[Gamma]^4 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 2,2]-772 \[Gamma]^6 Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] Subscript[V, 2,2]+168 Pair[Momentum[q],Momentum[q]]^2 Subscript[V, 1,1] Subscript[V, 2,2]-2064 \[Gamma]^2 Pair[Momentum[q],Momentum[q]]^2 Subscript[V, 1,1] Subscript[V, 2,2]+2280 \[Gamma]^4 Pair[Momentum[q],Momentum[q]]^2 Subscript[V, 1,1] Subscript[V, 2,2]+1280 \[Gamma]^3 Pair[Momentum[q],Momentum[q]]^2 Subscript[V, 1,2] Subscript[V, 2,2]-1536 \[Gamma]^5 Pair[Momentum[q],Momentum[q]]^2 Subscript[V, 1,2] Subscript[V, 2,2]+64 Pair[Momentum[q],Momentum[q]]^2 \!\(\*SubsuperscriptBox[\(V\), \(2, 2\), \(2\)]\)-512 \[Gamma]^2 Pair[Momentum[q],Momentum[q]]^2 \!\(\*SubsuperscriptBox[\(V\), \(2, 2\), \(2\)]\)+512 \[Gamma]^4 Pair[Momentum[q],Momentum[q]]^2 \!\(\*SubsuperscriptBox[\(V\), \(2, 2\), \(2\)]\)+8 (-1+\[Gamma]^2) Subscript[Q, 1,2] (3 (-5+42 \[Gamma]^2-73 \[Gamma]^4+36 \[Gamma]^6) Subscript[Q, 2,2]+2 Pair[Momentum[q],Momentum[q]] ((2+26 \[Gamma]^2-40 \[Gamma]^4) Subscript[V, 1,1]+(-33 \[Gamma]+45 \[Gamma]^3) Subscript[V, 1,2]-12 (1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 2,2]))+4 (-1+\[Gamma]^2) Subscript[Q, 1,1] (8 (-2+21 \[Gamma]^2-39 \[Gamma]^4+20 \[Gamma]^6) Subscript[Q, 1,2]+3 (-12+107 \[Gamma]^2-190 \[Gamma]^4+95 \[Gamma]^6) Subscript[Q, 2,2]-2 Pair[Momentum[q],Momentum[q]] (6 (-2-\[Gamma]^2+5 \[Gamma]^4) Subscript[V, 1,1]+8 \[Gamma] (5+2 \[Gamma]^2-10 \[Gamma]^4) Subscript[V, 1,2]+3 (8-65 \[Gamma]^2+65 \[Gamma]^4) Subscript[V, 2,2])))+Subscript[m, 1] ((-1+\[Gamma]^2)^2 (35-250 \[Gamma]^2+239 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+4 (-1+\[Gamma]^2) Subscript[Q, 1,1] (6 (-5+42 \[Gamma]^2-73 \[Gamma]^4+36 \[Gamma]^6) Subscript[Q, 1,2]+3 (-12+107 \[Gamma]^2-190 \[Gamma]^4+95 \[Gamma]^6) Subscript[Q, 2,2]-Pair[Momentum[q],Momentum[q]] ((25-194 \[Gamma]^2+193 \[Gamma]^4) Subscript[V, 1,1]-3 (8 \[Gamma] (-1-6 \[Gamma]^2+9 \[Gamma]^4) Subscript[V, 1,2]+(-9+88 \[Gamma]^2-95 \[Gamma]^4) Subscript[V, 2,2])))+8 (3 \[Gamma]^2 (-1+\[Gamma]^2)^2 (-4+5 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)+(-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] (-3 (8-65 \[Gamma]^2+65 \[Gamma]^4) Subscript[V, 1,1]+8 \[Gamma] (-5-2 \[Gamma]^2+10 \[Gamma]^4) Subscript[V, 1,2]+6 (2+\[Gamma]^2-5 \[Gamma]^4) Subscript[V, 2,2])+2 (-1+\[Gamma]^2) Subscript[Q, 1,2] ((-4+42 \[Gamma]^2-78 \[Gamma]^4+40 \[Gamma]^6) Subscript[Q, 2,2]+Pair[Momentum[q],Momentum[q]] (-12 (1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 1,1]+(-33 \[Gamma]+45 \[Gamma]^3) Subscript[V, 1,2]+2 (1+13 \[Gamma]^2-20 \[Gamma]^4) Subscript[V, 2,2]))+Pair[Momentum[q],Momentum[q]]^2 (8 (1-8 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+Subscript[V, 2,2] (-8 \[Gamma] (-7+\[Gamma]^2+10 \[Gamma]^4) Subscript[V, 1,2]+(-13+6 \[Gamma]^2+15 \[Gamma]^4) Subscript[V, 2,2])+Subscript[V, 1,1] (-32 \[Gamma]^3 (-5+6 \[Gamma]^2) Subscript[V, 1,2]+3 (7-86 \[Gamma]^2+95 \[Gamma]^4) Subscript[V, 2,2])))));
Amplitude2PMEvenFactorizableGO[3]=1/(46080 (-1+\[Gamma]^2)^4) (Subscript[m, 1] (15 (-1+\[Gamma]^2)^3 (21-154 \[Gamma]^2+149 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(3\)]\)+30 (-1+\[Gamma]^2)^2 \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\) (8 (-7+60 \[Gamma]^2-105 \[Gamma]^4+52 \[Gamma]^6) Subscript[Q, 1,2]+4 (-30+269 \[Gamma]^2-478 \[Gamma]^4+239 \[Gamma]^6) Subscript[Q, 2,2]-Pair[Momentum[q],Momentum[q]] ((49-386 \[Gamma]^2+385 \[Gamma]^4) Subscript[V, 1,1]-32 \[Gamma] (-2-8 \[Gamma]^2+13 \[Gamma]^4) Subscript[V, 1,2]+4 (25-228 \[Gamma]^2+239 \[Gamma]^4) Subscript[V, 2,2]))+240 (-1+\[Gamma]^2) Subscript[Q, 1,1] ((-1+\[Gamma]^2)^2 (8-88 \[Gamma]^2+95 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)+2 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] ((-24+193 \[Gamma]^2-193 \[Gamma]^4) Subscript[V, 1,1]+(-52 \[Gamma]+8 \[Gamma]^3+72 \[Gamma]^5) Subscript[V, 1,2]+(4+67 \[Gamma]^2-95 \[Gamma]^4) Subscript[V, 2,2])+4 (-1+\[Gamma]^2) Subscript[Q, 1,2] ((-4+39 \[Gamma]^2-71 \[Gamma]^4+36 \[Gamma]^6) Subscript[Q, 2,2]-Pair[Momentum[q],Momentum[q]] (6 (1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 1,1]+(17 \[Gamma]-23 \[Gamma]^3) Subscript[V, 1,2]+(1-29 \[Gamma]^2+36 \[Gamma]^4) Subscript[V, 2,2]))+Pair[Momentum[q],Momentum[q]]^2 (8 (1-8 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+Subscript[V, 2,2] (-8 \[Gamma] (-15+5 \[Gamma]^2+18 \[Gamma]^4) Subscript[V, 1,2]+(-17-46 \[Gamma]^2+95 \[Gamma]^4) Subscript[V, 2,2])+Subscript[V, 1,1] (-32 \[Gamma]^3 (-5+6 \[Gamma]^2) Subscript[V, 1,2]+2 (23-226 \[Gamma]^2+239 \[Gamma]^4) Subscript[V, 2,2])))+8 (15 (-1+\[Gamma]^2)^3 (-1-5 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(3\)]\)+15 (-1+\[Gamma]^2)^2 Pair[Momentum[q],Momentum[q]] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\) (-4 (8-64 \[Gamma]^2+65 \[Gamma]^4) Subscript[V, 1,1]+8 \[Gamma] (-7+2 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 1,2]+(17-4 \[Gamma]^2-25 \[Gamma]^4) Subscript[V, 2,2])+5 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]]^2 Subscript[Q, 2,2] (192 (1-8 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)-24 Subscript[V, 1,1] (16 \[Gamma] (-1-2 \[Gamma]^2+4 \[Gamma]^4) Subscript[V, 1,2]+(-8+85 \[Gamma]^2-95 \[Gamma]^4) Subscript[V, 2,2])+Subscript[V, 2,2] (-48 \[Gamma] (-7+\[Gamma]^2+10 \[Gamma]^4) Subscript[V, 1,2]+(-85+57 \[Gamma]^2+69 \[Gamma]^4+7 \[Gamma]^6) Subscript[V, 2,2]))-3 Pair[Momentum[q],Momentum[q]]^3 (32 (1-8 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(3\)]\)-32 \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\) (2 (\[Gamma]-18 \[Gamma]^3+20 \[Gamma]^5) Subscript[V, 1,2]-5 (2-19 \[Gamma]^2+20 \[Gamma]^4) Subscript[V, 2,2])+20 Subscript[V, 1,1] Subscript[V, 2,2] (-32 \[Gamma] (-1-2 \[Gamma]^2+4 \[Gamma]^4) Subscript[V, 1,2]+(9-110 \[Gamma]^2+125 \[Gamma]^4) Subscript[V, 2,2])+\!\(
\*SubsuperscriptBox[\(V\), \(2, 2\), \(2\)]\ \((8\ \[Gamma]\ \((27 + 32\ 
\*SuperscriptBox[\(\[Gamma]\), \(2\)] - 97\ 
\*SuperscriptBox[\(\[Gamma]\), \(4\)] + 14\ 
\*SuperscriptBox[\(\[Gamma]\), \(6\)])\)\ 
\*SubscriptBox[\(V\), \(1, 2\)] + \((\(-59\) + 66\ 
\*SuperscriptBox[\(\[Gamma]\), \(2\)] - 24\ 
\*SuperscriptBox[\(\[Gamma]\), \(4\)] + 70\ 
\*SuperscriptBox[\(\[Gamma]\), \(6\)] - 21\ 
\*SuperscriptBox[\(\[Gamma]\), \(8\)])\)\ 
\*SubscriptBox[\(V\), \(2, 2\)])\)\))+30 (-1+\[Gamma]^2) Subscript[Q, 1,2] ((-1+\[Gamma]^2)^2 (1-27 \[Gamma]^2+32 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)-2 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] (16 (1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 1,1]+(48 \[Gamma]-60 \[Gamma]^3) Subscript[V, 1,2]+3 (-3-4 \[Gamma]^2+11 \[Gamma]^4) Subscript[V, 2,2])+Pair[Momentum[q],Momentum[q]]^2 (16 (1-8 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+2 \[Gamma]^2 (7-54 \[Gamma]^2+55 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 2\), \(2\)]\)-8 \[Gamma] (-13+15 \[Gamma]^2) Subscript[V, 1,2] Subscript[V, 2,2]-(19+9 \[Gamma]^2-51 \[Gamma]^4+7 \[Gamma]^6) \!\(\*SubsuperscriptBox[\(V\), \(2, 2\), \(2\)]\)+Subscript[V, 1,1] ((48 \[Gamma]-64 \[Gamma]^3) Subscript[V, 1,2]+2 (16-135 \[Gamma]^2+182 \[Gamma]^4-55 \[Gamma]^6) Subscript[V, 2,2])))))+Subscript[m, 2] (120 (-1+\[Gamma]^2)^3 (-1-5 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(3\)]\)+120 (-1+\[Gamma]^2)^2 \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\) (2 (-1+28 \[Gamma]^2-59 \[Gamma]^4+32 \[Gamma]^6) Subscript[Q, 1,2]+2 (-8+96 \[Gamma]^2-183 \[Gamma]^4+95 \[Gamma]^6) Subscript[Q, 2,2]+Pair[Momentum[q],Momentum[q]] ((17-4 \[Gamma]^2-25 \[Gamma]^4) Subscript[V, 1,1]+8 \[Gamma] (-7+2 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 1,2]-4 (8-64 \[Gamma]^2+65 \[Gamma]^4) Subscript[V, 2,2]))+40 (-1+\[Gamma]^2) Subscript[Q, 1,1] (3 (-1+\[Gamma]^2)^2 (30-239 \[Gamma]^2+239 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)+12 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] ((4+67 \[Gamma]^2-95 \[Gamma]^4) Subscript[V, 1,1]+(-52 \[Gamma]+8 \[Gamma]^3+72 \[Gamma]^5) Subscript[V, 1,2]+(-24+193 \[Gamma]^2-193 \[Gamma]^4) Subscript[V, 2,2])+12 (-1+\[Gamma]^2) Subscript[Q, 1,2] (2 (-4+39 \[Gamma]^2-71 \[Gamma]^4+36 \[Gamma]^6) Subscript[Q, 2,2]+Pair[Momentum[q],Momentum[q]] ((9+12 \[Gamma]^2-33 \[Gamma]^4) Subscript[V, 1,1]+12 \[Gamma] (-4+5 \[Gamma]^2) Subscript[V, 1,2]-16 (1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 2,2]))+Pair[Momentum[q],Momentum[q]]^2 ((-85+57 \[Gamma]^2+69 \[Gamma]^4+7 \[Gamma]^6) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)-24 Subscript[V, 1,1] (2 \[Gamma] (-7+\[Gamma]^2+10 \[Gamma]^4) Subscript[V, 1,2]+(-8+85 \[Gamma]^2-95 \[Gamma]^4) Subscript[V, 2,2])+192 Subscript[V, 2,2] ((2 \[Gamma]+4 \[Gamma]^3-8 \[Gamma]^5) Subscript[V, 1,2]+(1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 2,2])))+3 (5 (-1+\[Gamma]^2)^3 (21-154 \[Gamma]^2+149 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(3\)]\)-10 (-1+\[Gamma]^2)^2 Pair[Momentum[q],Momentum[q]] \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\) (4 (25-228 \[Gamma]^2+239 \[Gamma]^4) Subscript[V, 1,1]-32 \[Gamma] (-2-8 \[Gamma]^2+13 \[Gamma]^4) Subscript[V, 1,2]+(49-386 \[Gamma]^2+385 \[Gamma]^4) Subscript[V, 2,2])+80 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]]^2 Subscript[Q, 2,2] ((-17-46 \[Gamma]^2+95 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)-2 Subscript[V, 1,1] (4 \[Gamma] (-15+5 \[Gamma]^2+18 \[Gamma]^4) Subscript[V, 1,2]+(-23+226 \[Gamma]^2-239 \[Gamma]^4) Subscript[V, 2,2])+8 Subscript[V, 2,2] (-4 \[Gamma]^3 (-5+6 \[Gamma]^2) Subscript[V, 1,2]+(1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 2,2]))+8 Pair[Momentum[q],Momentum[q]]^3 ((59-66 \[Gamma]^2+24 \[Gamma]^4-70 \[Gamma]^6+21 \[Gamma]^8) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(3\)]\)-32 \!\(\*SubsuperscriptBox[\(V\), \(2, 2\), \(2\)]\) (-2 (\[Gamma]-18 \[Gamma]^3+20 \[Gamma]^5) Subscript[V, 1,2]+(1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 2,2])-160 Subscript[V, 1,1] Subscript[V, 2,2] ((4 \[Gamma]+8 \[Gamma]^3-16 \[Gamma]^5) Subscript[V, 1,2]+(2-19 \[Gamma]^2+20 \[Gamma]^4) Subscript[V, 2,2])-4 \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\) (2 \[Gamma] (27+32 \[Gamma]^2-97 \[Gamma]^4+14 \[Gamma]^6) Subscript[V, 1,2]+5 (9-110 \[Gamma]^2+125 \[Gamma]^4) Subscript[V, 2,2]))+80 (-1+\[Gamma]^2) Subscript[Q, 1,2] ((-1+\[Gamma]^2)^2 (7-53 \[Gamma]^2+52 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)-4 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] ((1-29 \[Gamma]^2+36 \[Gamma]^4) Subscript[V, 1,1]+(17 \[Gamma]-23 \[Gamma]^3) Subscript[V, 1,2]+6 (1-8 \[Gamma]^2+8 \[Gamma]^4) Subscript[V, 2,2])+Pair[Momentum[q],Momentum[q]]^2 (-((19+9 \[Gamma]^2-51 \[Gamma]^4+7 \[Gamma]^6) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\))-2 Subscript[V, 1,1] ((-52 \[Gamma]+60 \[Gamma]^3) Subscript[V, 1,2]+(-16+135 \[Gamma]^2-182 \[Gamma]^4+55 \[Gamma]^6) Subscript[V, 2,2])+2 (\[Gamma]^2 (7-54 \[Gamma]^2+55 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 2\), \(2\)]\)-8 \[Gamma] (-3+4 \[Gamma]^2) Subscript[V, 1,2] Subscript[V, 2,2]+8 (1-8 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(2, 2\), \(2\)]\)))))));


(* ::Subsection::Closed:: *)
(*Odd-in-spin*)


(* ::Input::Initialization:: *)
Amplitude2PMOddFactorizableGO[0]=((I \[Gamma] (-3+5 \[Gamma]^2) (Subscript[m, 1] (4 Subscript[\[ScriptCapitalE], 1]+3 Subscript[\[ScriptCapitalE], 2])+Subscript[m, 2] (3 Subscript[\[ScriptCapitalE], 1]+4 Subscript[\[ScriptCapitalE], 2])))/(-1+\[Gamma]^2));
Amplitude2PMOddFactorizableGO[1]=(1/(8 (-1+\[Gamma]^2)^2))I (Subscript[m, 1] (2 Subscript[\[ScriptCapitalE], 1] (2 \[Gamma] (5-14 \[Gamma]^2+9 \[Gamma]^4) Subscript[Q, 1,1]+20 (\[Gamma]-3 \[Gamma]^3+2 \[Gamma]^5) Subscript[Q, 2,2]+Pair[Momentum[q],Momentum[q]] ((16 \[Gamma]-32 \[Gamma]^3) Subscript[V, 1,1]+3 (-1+5 \[Gamma]^2) Subscript[V, 1,2]+8 \[Gamma] (2-5 \[Gamma]^2) Subscript[V, 2,2]))+Subscript[\[ScriptCapitalE], 2] (\[Gamma] (51-146 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 1,1]+4 \[Gamma] (2-7 \[Gamma]^2+5 \[Gamma]^4) Subscript[Q, 2,2]-2 Pair[Momentum[q],Momentum[q]] (\[Gamma] (-33+65 \[Gamma]^2) Subscript[V, 1,1]-4 (-1+5 \[Gamma]^2) Subscript[V, 1,2]+2 \[Gamma] (1+5 \[Gamma]^2) Subscript[V, 2,2])))+Subscript[m, 2] (2 Subscript[\[ScriptCapitalE], 2] (20 (\[Gamma]-3 \[Gamma]^3+2 \[Gamma]^5) Subscript[Q, 1,1]+2 \[Gamma] (5-14 \[Gamma]^2+9 \[Gamma]^4) Subscript[Q, 2,2]+Pair[Momentum[q],Momentum[q]] (-8 \[Gamma] (-2+5 \[Gamma]^2) Subscript[V, 1,1]+3 (-1+5 \[Gamma]^2) Subscript[V, 1,2]+16 \[Gamma] (1-2 \[Gamma]^2) Subscript[V, 2,2]))+Subscript[\[ScriptCapitalE], 1] (4 \[Gamma] (2-7 \[Gamma]^2+5 \[Gamma]^4) Subscript[Q, 1,1]+\[Gamma] (51-146 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 2,2]-2 Pair[Momentum[q],Momentum[q]] (2 (\[Gamma]+5 \[Gamma]^3) Subscript[V, 1,1]+(4-20 \[Gamma]^2) Subscript[V, 1,2]+\[Gamma] (-33+65 \[Gamma]^2) Subscript[V, 2,2]))));
Amplitude2PMOddFactorizableGO[2]==(1/(192 (-1+\[Gamma]^2)^3))I (Subscript[m, 2] (4 Subscript[\[ScriptCapitalE], 2] (8 \[Gamma] (-1+\[Gamma]^2)^2 (-2+5 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+\[Gamma] (-1+\[Gamma]^2)^2 (-7+13 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)-(-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] (12 \[Gamma] (-4+9 \[Gamma]^2) Subscript[V, 1,1]+(5-23 \[Gamma]^2) Subscript[V, 1,2]+24 \[Gamma] (-1+2 \[Gamma]^2) Subscript[V, 2,2])+2 (-1+\[Gamma]^2) Subscript[Q, 1,1] (27 (\[Gamma]-3 \[Gamma]^3+2 \[Gamma]^5) Subscript[Q, 2,2]+Pair[Momentum[q],Momentum[q]] ((4 \[Gamma]-40 \[Gamma]^3) Subscript[V, 1,1]+3 (-4+15 \[Gamma]^2) Subscript[V, 1,2]+48 \[Gamma] (1-2 \[Gamma]^2) Subscript[V, 2,2]))+2 Pair[Momentum[q],Momentum[q]]^2 (4 (\[Gamma]+5 \[Gamma]^3) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+2 Subscript[V, 2,2] ((1-4 \[Gamma]^2) Subscript[V, 1,2]+4 \[Gamma] (-1+2 \[Gamma]^2) Subscript[V, 2,2])+Subscript[V, 1,1] ((13-45 \[Gamma]^2) Subscript[V, 1,2]+48 \[Gamma] (-1+2 \[Gamma]^2) Subscript[V, 2,2])))+Subscript[\[ScriptCapitalE], 1] (6 \[Gamma] (-1+\[Gamma]^2)^2 (-1+4 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+\[Gamma] (-1+\[Gamma]^2)^2 (-125+239 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)-4 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] (\[Gamma] (-23+95 \[Gamma]^2) Subscript[V, 1,1]+(18-78 \[Gamma]^2) Subscript[V, 1,2]+\[Gamma] (-97+193 \[Gamma]^2) Subscript[V, 2,2])-2 Pair[Momentum[q],Momentum[q]]^2 (\[Gamma] (3-34 \[Gamma]^2+7 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+4 Subscript[V, 1,1] (4 (-3+5 \[Gamma]^2) Subscript[V, 1,2]+\[Gamma] (29-65 \[Gamma]^2) Subscript[V, 2,2])-32 Subscript[V, 2,2] ((1-4 \[Gamma]^2) Subscript[V, 1,2]+4 \[Gamma] (-1+2 \[Gamma]^2) Subscript[V, 2,2]))+4 (-1+\[Gamma]^2) Subscript[Q, 1,1] (\[Gamma] (44-139 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 2,2]-Pair[Momentum[q],Momentum[q]] (3 (\[Gamma]+5 \[Gamma]^3) Subscript[V, 1,1]-8 (-2+5 \[Gamma]^2) Subscript[V, 1,2]+2 \[Gamma] (-32+65 \[Gamma]^2) Subscript[V, 2,2]))))+Subscript[m, 1] (4 Subscript[\[ScriptCapitalE], 1] (\[Gamma] (-1+\[Gamma]^2)^2 (-7+13 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+8 \[Gamma] (-1+\[Gamma]^2)^2 (-2+5 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)-2 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] (48 \[Gamma] (-1+2 \[Gamma]^2) Subscript[V, 1,1]+(12-45 \[Gamma]^2) Subscript[V, 1,2]+4 \[Gamma] (-1+10 \[Gamma]^2) Subscript[V, 2,2])+(-1+\[Gamma]^2) Subscript[Q, 1,1] (54 (\[Gamma]-3 \[Gamma]^3+2 \[Gamma]^5) Subscript[Q, 2,2]+Pair[Momentum[q],Momentum[q]] ((24 \[Gamma]-48 \[Gamma]^3) Subscript[V, 1,1]+(-5+23 \[Gamma]^2) Subscript[V, 1,2]+12 \[Gamma] (4-9 \[Gamma]^2) Subscript[V, 2,2]))+2 Pair[Momentum[q],Momentum[q]]^2 (8 \[Gamma] (-1+2 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)+Subscript[V, 1,1] ((2-8 \[Gamma]^2) Subscript[V, 1,2]+48 \[Gamma] (-1+2 \[Gamma]^2) Subscript[V, 2,2])+Subscript[V, 2,2] ((13-45 \[Gamma]^2) Subscript[V, 1,2]+4 \[Gamma] (1+5 \[Gamma]^2) Subscript[V, 2,2])))+Subscript[\[ScriptCapitalE], 2] (\[Gamma] (-1+\[Gamma]^2)^2 (-125+239 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+6 \[Gamma] (-1+\[Gamma]^2)^2 (-1+4 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)-4 (-1+\[Gamma]^2) Pair[Momentum[q],Momentum[q]] Subscript[Q, 2,2] (2 \[Gamma] (-32+65 \[Gamma]^2) Subscript[V, 1,1]-8 (-2+5 \[Gamma]^2) Subscript[V, 1,2]+3 \[Gamma] (1+5 \[Gamma]^2) Subscript[V, 2,2])+4 (-1+\[Gamma]^2) Subscript[Q, 1,1] (\[Gamma] (44-139 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 2,2]+Pair[Momentum[q],Momentum[q]] ((97 \[Gamma]-193 \[Gamma]^3) Subscript[V, 1,1]+6 (-3+13 \[Gamma]^2) Subscript[V, 1,2]+\[Gamma] (23-95 \[Gamma]^2) Subscript[V, 2,2]))+2 Pair[Momentum[q],Momentum[q]]^2 (128 \[Gamma] (-1+2 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(V\), \(1, 1\), \(2\)]\)-4 Subscript[V, 1,1] (8 (-1+4 \[Gamma]^2) Subscript[V, 1,2]+\[Gamma] (29-65 \[Gamma]^2) Subscript[V, 2,2])+Subscript[V, 2,2] ((48-80 \[Gamma]^2) Subscript[V, 1,2]+\[Gamma] (-3+34 \[Gamma]^2-7 \[Gamma]^4) Subscript[V, 2,2])))));


(* ::Section::Closed:: *)
(*Aligned-spin, spin^6 2PM amplitude*)


(* ::Subsection::Closed:: *)
(*Even-in-spin*)


(* ::Input::Initialization:: *)
Amplitude2PMEvenFactorizableAS[0]=3 (-1+5 \[Gamma]^2) (Subscript[m, 1]+Subscript[m, 2]);
Amplitude2PMEvenFactorizableAS[1]=1/(8 (-1+\[Gamma]^2)) (Subscript[m, 1] ((15-102 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 1,1]+8 (3-21 \[Gamma]^2+20 \[Gamma]^4) Subscript[Q, 1,2]+4 (2-15 \[Gamma]^2+15 \[Gamma]^4) Subscript[Q, 2,2])+Subscript[m, 2] ((8-60 \[Gamma]^2+60 \[Gamma]^4) Subscript[Q, 1,1]+8 (3-21 \[Gamma]^2+20 \[Gamma]^4) Subscript[Q, 1,2]+(15-102 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 2,2]));
Amplitude2PMEvenFactorizableAS[2]=1/(192 (-1+\[Gamma]^2)) (Subscript[m, 1] ((35-250 \[Gamma]^2+239 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+8 Subscript[Q, 2,2] ((8-76 \[Gamma]^2+80 \[Gamma]^4) Subscript[Q, 1,2]+3 \[Gamma]^2 (-4+5 \[Gamma]^2) Subscript[Q, 2,2])+12 Subscript[Q, 1,1] (2 (5-37 \[Gamma]^2+36 \[Gamma]^4) Subscript[Q, 1,2]+(12-95 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 2,2]))+Subscript[m, 2] (24 \[Gamma]^2 (-4+5 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+4 Subscript[Q, 1,1] (8 (2-19 \[Gamma]^2+20 \[Gamma]^4) Subscript[Q, 1,2]+3 (12-95 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 2,2])+Subscript[Q, 2,2] (24 (5-37 \[Gamma]^2+36 \[Gamma]^4) Subscript[Q, 1,2]+(35-250 \[Gamma]^2+239 \[Gamma]^4) Subscript[Q, 2,2])));
Amplitude2PMEvenFactorizableAS[3]=1/(3072 (-1+\[Gamma]^2)) (Subscript[m, 2] (8 (-1-5 \[Gamma]^2+8 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(3\)]\)+16 \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\) ((1-27 \[Gamma]^2+32 \[Gamma]^4) Subscript[Q, 1,2]+(8-88 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 2,2])+\!\(
\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\ \((16\ \((7 - 53\ 
\*SuperscriptBox[\(\[Gamma]\), \(2\)] + 52\ 
\*SuperscriptBox[\(\[Gamma]\), \(4\)])\)\ 
\*SubscriptBox[\(Q\), \(1, 2\)] + \((21 - 154\ 
\*SuperscriptBox[\(\[Gamma]\), \(2\)] + 149\ 
\*SuperscriptBox[\(\[Gamma]\), \(4\)])\)\ 
\*SubscriptBox[\(Q\), \(2, 2\)])\)\)+8 Subscript[Q, 1,1] Subscript[Q, 2,2] (8 (4-35 \[Gamma]^2+36 \[Gamma]^4) Subscript[Q, 1,2]+(30-239 \[Gamma]^2+239 \[Gamma]^4) Subscript[Q, 2,2]))+Subscript[m, 1] ((21-154 \[Gamma]^2+149 \[Gamma]^4) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(3\)]\)+8 \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\) ((2-54 \[Gamma]^2+64 \[Gamma]^4) Subscript[Q, 1,2]+(-1-5 \[Gamma]^2+8 \[Gamma]^4) Subscript[Q, 2,2])+16 Subscript[Q, 1,1] Subscript[Q, 2,2] (4 (4-35 \[Gamma]^2+36 \[Gamma]^4) Subscript[Q, 1,2]+(8-88 \[Gamma]^2+95 \[Gamma]^4) Subscript[Q, 2,2])+8 \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\) (2 (7-53 \[Gamma]^2+52 \[Gamma]^4) Subscript[Q, 1,2]+(30-239 \[Gamma]^2+239 \[Gamma]^4) Subscript[Q, 2,2])));


(* ::Subsection::Closed:: *)
(*Odd-in-spin*)


(* ::Input::Initialization:: *)
Amplitude2PMOddFactorizableAS[0]=((I \[Gamma] (-3+5 \[Gamma]^2) (Subscript[m, 1] (4 Subscript[\[ScriptCapitalE], 1]+3 Subscript[\[ScriptCapitalE], 2])+Subscript[m, 2] (3 Subscript[\[ScriptCapitalE], 1]+4 Subscript[\[ScriptCapitalE], 2])))/(-1+\[Gamma]^2));
Amplitude2PMOddFactorizableAS[1]=(1/(8 (-1+\[Gamma]^2)))I \[Gamma] (Subscript[m, 1] (4 Subscript[\[ScriptCapitalE], 1] ((-5+9 \[Gamma]^2) Subscript[Q, 1,1]+10 (-1+2 \[Gamma]^2) Subscript[Q, 2,2])+Subscript[\[ScriptCapitalE], 2] ((-51+95 \[Gamma]^2) Subscript[Q, 1,1]+4 (-2+5 \[Gamma]^2) Subscript[Q, 2,2]))+Subscript[m, 2] (4 Subscript[\[ScriptCapitalE], 2] (10 (-1+2 \[Gamma]^2) Subscript[Q, 1,1]+(-5+9 \[Gamma]^2) Subscript[Q, 2,2])+Subscript[\[ScriptCapitalE], 1] (4 (-2+5 \[Gamma]^2) Subscript[Q, 1,1]+(-51+95 \[Gamma]^2) Subscript[Q, 2,2])));
Amplitude2PMOddFactorizableAS[2]=(1/(192 (-1+\[Gamma]^2)))I \[Gamma] (Subscript[m, 1] (Subscript[\[ScriptCapitalE], 2] ((-125+239 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+4 (-44+95 \[Gamma]^2) Subscript[Q, 1,1] Subscript[Q, 2,2]+6 (-1+4 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\))+4 Subscript[\[ScriptCapitalE], 1] ((-7+13 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+54 (-1+2 \[Gamma]^2) Subscript[Q, 1,1] Subscript[Q, 2,2]+8 (-2+5 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\)))+Subscript[m, 2] (4 Subscript[\[ScriptCapitalE], 2] (8 (-2+5 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+54 (-1+2 \[Gamma]^2) Subscript[Q, 1,1] Subscript[Q, 2,2]+(-7+13 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\))+Subscript[\[ScriptCapitalE], 1] (6 (-1+4 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(1, 1\), \(2\)]\)+4 (-44+95 \[Gamma]^2) Subscript[Q, 1,1] Subscript[Q, 2,2]+(-125+239 \[Gamma]^2) \!\(\*SubsuperscriptBox[\(Q\), \(2, 2\), \(2\)]\))));


(* ::Section::Closed:: *)
(*Anti-aligned, all-spin 2PM amplitude*)


(* ::Input::Initialization:: *)
Amplitude2PMEvenFactorizableAASummand[j_]:=(Pochhammer[-1/4,j]Pochhammer[1/4,j])/(Pochhammer[1/2,j]Pochhammer[3/2,j]Pochhammer[2,j]) Subscript[Q, aa]^j/j!;
Amplitude2PMOddFactorizableAASummand[j_]:=(Pochhammer[1/4,j]Pochhammer[3/4,j])/(Pochhammer[3/2,j]Pochhammer[2,j]Pochhammer[5/2,j]) Subscript[Q, aa]^j/j!;


(* ::Input::Initialization:: *)
Amplitude2PMEvenFactorizableAA=(Subscript[m, 1]+Subscript[m, 2])(12-Subscript[Q, aa]/2+15(\[Gamma]^2-1)Inactive[Sum][Amplitude2PMEvenFactorizableAASummand[j],{j,0,\[Infinity]}]);
Amplitude2PMOddFactorizableAA=I(Subscript[m, 1]-Subscript[m, 2])\[Gamma] (2/(\[Gamma]^2-1) Subscript[\[ScriptCapitalE], aa]+5Subscript[\[ScriptCapitalE], aa]Inactive[Sum][Amplitude2PMOddFactorizableAASummand[j],{j,0,\[Infinity]}]);


(* ::Chapter::Closed:: *)
(*2PM transverse impulse*)


(* ::Input::Initialization:: *)
Impulse2PMPrefactor=-((\[Kappa]^4 Subscript[m, 1] Subscript[m, 2])/(4096\[Pi] (Sqrt[-Pair[Momentum[b],Momentum[b]]])^3 Sqrt[\[Gamma]^2-1]));


(* ::Section::Closed:: *)
(*Generic spin orientation*)


(* ::Subsection::Closed:: *)
(*Even-in-spin part*)


(* ::Subsubsection::Closed:: *)
(*Factorizable portion*)


(* ::Input::Initialization:: *)
Impulse2PMEvenFactorizableGO[0]=3*(-1+5*\[Gamma]^2)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Subscript[m,1]+Subscript[m,2]);
Impulse2PMEvenFactorizableGO[1]=((24*(-1+\[Gamma]^2)*(3-21*\[Gamma]^2+20*\[Gamma]^4)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+6*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((15-102*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+4*(2-15*\[Gamma]^2+15*\[Gamma]^4)*Subscript[m,2]))*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]])/(8*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2)+((24*(-1+\[Gamma]^2)*(3-21*\[Gamma]^2+20*\[Gamma]^4)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])+6*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((8-60*\[Gamma]^2+60*\[Gamma]^4)*Subscript[m,1]+(15-102*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,2]))*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]])/(8*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2)+(3*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(-40*(-3+24*\[Gamma]^2-41*\[Gamma]^4+20*\[Gamma]^6)*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])-5*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*((15-102*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+4*(2-15*\[Gamma]^2+15*\[Gamma]^4)*Subscript[m,2])-5*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((8-60*\[Gamma]^2+60*\[Gamma]^4)*Subscript[m,1]+(15-102*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,2])+Pair[Momentum[b],Momentum[b]]*(-8*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+68*\[Gamma]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-120*\[Gamma]^4*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+60*\[Gamma]^6*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-15*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+117*\[Gamma]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-197*\[Gamma]^4*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+95*\[Gamma]^6*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+8*(-3+24*\[Gamma]^2-41*\[Gamma]^4+20*\[Gamma]^6)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((15-102*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+4*(2-15*\[Gamma]^2+15*\[Gamma]^4)*Subscript[m,2])+18*Subscript[m,1]*Subscript[V,1,1]-132*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,1]+130*\[Gamma]^4*Subscript[m,1]*Subscript[V,1,1]+4*Subscript[m,2]*Subscript[V,1,1]-48*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,1]+60*\[Gamma]^4*Subscript[m,2]*Subscript[V,1,1]+128*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,2]-160*\[Gamma]^5*Subscript[m,1]*Subscript[V,1,2]+128*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,2]-160*\[Gamma]^5*Subscript[m,2]*Subscript[V,1,2]+4*Subscript[m,1]*Subscript[V,2,2]-48*\[Gamma]^2*Subscript[m,1]*Subscript[V,2,2]+60*\[Gamma]^4*Subscript[m,1]*Subscript[V,2,2]+18*Subscript[m,2]*Subscript[V,2,2]-132*\[Gamma]^2*Subscript[m,2]*Subscript[V,2,2]+130*\[Gamma]^4*Subscript[m,2]*Subscript[V,2,2]-15*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+117*\[Gamma]^2*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-197*\[Gamma]^4*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+95*\[Gamma]^6*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-8*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+68*\[Gamma]^2*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-120*\[Gamma]^4*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+60*\[Gamma]^6*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-24*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+192*\[Gamma]^2*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-328*\[Gamma]^4*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+160*\[Gamma]^6*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-24*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+192*\[Gamma]^2*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-328*\[Gamma]^4*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+160*\[Gamma]^6*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+(-1+\[Gamma]^2)*((8-60*\[Gamma]^2+60*\[Gamma]^4)*Subscript[m,1]+(15-102*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))/(8*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2);
Impulse2PMEvenFactorizableGO[2]=(5*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]]*(-168*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+24*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])-28*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+4*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])-56*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])-168*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])+16*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])-16*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,1]*(-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]+2*(1+13*\[Gamma]^2-20*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,2]*((2+26*\[Gamma]^2-40*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))-8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(-2*Subscript[m,1]*(3*(8-65*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(5+2*\[Gamma]^2-10*\[Gamma]^4)*Subscript[V,1,2]+6*(-2-\[Gamma]^2+5*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(3*(9-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,1,1]-24*\[Gamma]*(-1-6*\[Gamma]^2+9*\[Gamma]^4)*Subscript[V,1,2]+(25-194*\[Gamma]^2+193*\[Gamma]^4)*Subscript[V,2,2]))+24*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+24*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+48*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+48*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+12*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+24*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))/(64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^4)+(5*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]]*(-168*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2])+24*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])-28*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])+4*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])-168*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])+16*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])-56*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])-16*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]*(-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]+2*(1+13*\[Gamma]^2-20*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,2]*((2+26*\[Gamma]^2-40*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))-8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(-2*Subscript[m,2]*(6*(-2-\[Gamma]^2+5*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(5+2*\[Gamma]^2-10*\[Gamma]^4)*Subscript[V,1,2]+3*(8-65*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((25-194*\[Gamma]^2+193*\[Gamma]^4)*Subscript[V,1,1]-3*(8*\[Gamma]*(-1-6*\[Gamma]^2+9*\[Gamma]^4)*Subscript[V,1,2]+(-9+88*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])))+12*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+24*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+48*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+48*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+24*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))/(64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^4)+(5*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(756*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2])-84*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])-84*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+36*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+63*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])-14*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])+3*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])+63*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])-14*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+3*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+504*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])-56*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])-56*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])+24*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])+504*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])-56*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])-56*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])+24*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])+112*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]*(-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]+2*(1+13*\[Gamma]^2-20*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,2]*((2+26*\[Gamma]^2-40*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))-48*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]*(-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]+2*(1+13*\[Gamma]^2-20*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,2]*((2+26*\[Gamma]^2-40*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+28*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(-2*Subscript[m,1]*(3*(8-65*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(5+2*\[Gamma]^2-10*\[Gamma]^4)*Subscript[V,1,2]+6*(-2-\[Gamma]^2+5*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(3*(9-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,1,1]-24*\[Gamma]*(-1-6*\[Gamma]^2+9*\[Gamma]^4)*Subscript[V,1,2]+(25-194*\[Gamma]^2+193*\[Gamma]^4)*Subscript[V,2,2]))-12*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,1]*(3*(8-65*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(5+2*\[Gamma]^2-10*\[Gamma]^4)*Subscript[V,1,2]+6*(-2-\[Gamma]^2+5*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(3*(9-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,1,1]-24*\[Gamma]*(-1-6*\[Gamma]^2+9*\[Gamma]^4)*Subscript[V,1,2]+(25-194*\[Gamma]^2+193*\[Gamma]^4)*Subscript[V,2,2]))+28*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(-2*Subscript[m,2]*(6*(-2-\[Gamma]^2+5*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(5+2*\[Gamma]^2-10*\[Gamma]^4)*Subscript[V,1,2]+3*(8-65*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((25-194*\[Gamma]^2+193*\[Gamma]^4)*Subscript[V,1,1]-3*(8*\[Gamma]*(-1-6*\[Gamma]^2+9*\[Gamma]^4)*Subscript[V,1,2]+(-9+88*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])))-12*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(-2*Subscript[m,2]*(6*(-2-\[Gamma]^2+5*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(5+2*\[Gamma]^2-10*\[Gamma]^4)*Subscript[V,1,2]+3*(8-65*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((25-194*\[Gamma]^2+193*\[Gamma]^4)*Subscript[V,1,1]-3*(8*\[Gamma]*(-1-6*\[Gamma]^2+9*\[Gamma]^4)*Subscript[V,1,2]+(-9+88*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])))+24*Pair[Momentum[b],Momentum[b]]^2*(Subscript[m,1]*(8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+Subscript[V,2,2]*(-8*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-13+6*\[Gamma]^2+15*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,1,1]*(-32*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+3*(7-86*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,2,2]))+Subscript[m,2]*((-13+6*\[Gamma]^2+15*\[Gamma]^4)*Subscript[V,1,1]^2+8*Subscript[V,2,2]*(-4*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,1,1]*(-8*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+3*(7-86*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,2,2])))-84*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+12*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-42*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-168*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*(-2*Subscript[m,2]*(6*(-2-\[Gamma]^2+5*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(5+2*\[Gamma]^2-10*\[Gamma]^4)*Subscript[V,1,2]+3*(8-65*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((25-194*\[Gamma]^2+193*\[Gamma]^4)*Subscript[V,1,1]-3*(8*\[Gamma]*(-1-6*\[Gamma]^2+9*\[Gamma]^4)*Subscript[V,1,2]+(-9+88*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-336*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-168*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-168*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-16*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*(Subscript[m,1]*(-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]+2*(1+13*\[Gamma]^2-20*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,2]*((2+26*\[Gamma]^2-40*\[Gamma]^4)*Subscript[V,1,1]+(-33*\[Gamma]+45*\[Gamma]^3)*Subscript[V,1,2]-12*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*(3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,1]+4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-84*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+12*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-42*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-168*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*(-2*Subscript[m,1]*(3*(8-65*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(5+2*\[Gamma]^2-10*\[Gamma]^4)*Subscript[V,1,2]+6*(-2-\[Gamma]^2+5*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(3*(9-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,1,1]-24*\[Gamma]*(-1-6*\[Gamma]^2+9*\[Gamma]^4)*Subscript[V,1,2]+(25-194*\[Gamma]^2+193*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+12*(-1+\[Gamma]^2)*(-12+107*\[Gamma]^2-190*\[Gamma]^4+95*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+24*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*(4*(-2+21*\[Gamma]^2-39*\[Gamma]^4+20*\[Gamma]^6)*Subscript[m,1]+3*(-5+42*\[Gamma]^2-73*\[Gamma]^4+36*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2))/(64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^4);
Impulse2PMEvenFactorizableGO[3]=(35*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]]*(19008*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2])-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])-1152*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+384*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])-576*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+1584*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^5*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])-288*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])+7920*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])-576*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])+594*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^5*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])-108*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])+18*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])+3168*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])-288*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])-288*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+1584*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])-288*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])+48*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])+576*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))-192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))-192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))+288*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))+72*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))-24*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))+16*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(-6*Subscript[m,2]*((17+46*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]^2+2*Subscript[V,1,1]*(4*\[Gamma]*(-15+5*\[Gamma]^2+18*\[Gamma]^4)*Subscript[V,1,2]+(-23+226*\[Gamma]^2-239*\[Gamma]^4)*Subscript[V,2,2])-8*Subscript[V,2,2]*(-4*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+Subscript[m,1]*(192*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2-24*Subscript[V,1,1]*(16*\[Gamma]*(-1-2*\[Gamma]^2+4*\[Gamma]^4)*Subscript[V,1,2]+(-8+85*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,2,2]*(-48*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-85+57*\[Gamma]^2+69*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2])))+48*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+2*\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-13+15*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]-(19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2]^2+Subscript[V,1,1]*((48*\[Gamma]-64*\[Gamma]^3)*Subscript[V,1,2]+2*(16-135*\[Gamma]^2+182*\[Gamma]^4-55*\[Gamma]^6)*Subscript[V,2,2]))+Subscript[m,2]*(-((19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2)-2*Subscript[V,1,1]*((-52*\[Gamma]+60*\[Gamma]^3)*Subscript[V,1,2]+(-16+135*\[Gamma]^2-182*\[Gamma]^4+55*\[Gamma]^6)*Subscript[V,2,2])+2*(\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-3+4*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]+8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]^2)))-5184*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+128*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1440*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-288*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+32*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+32*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-64*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+240*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+48*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-10368*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+384*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+256*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-2880*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1728*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-576*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+64*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-128*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+1152*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+1152*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-4320*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-540*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+36*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-24*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+576*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+960*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+240*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+90*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2))/(1024*(-1+\[Gamma]^2)^4*Pair[Momentum[b],Momentum[b]]^6)+(35*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]]*(19008*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(Subscript[m,1]+Subscript[m,2])-576*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])-1152*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+384*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+594*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^5*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])-108*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])+18*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])+7920*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])-576*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])+1584*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^5*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])-288*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])+1584*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])-288*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+3168*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])-288*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])-288*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])+96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])+576*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))-192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))+288*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))-192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))+72*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))-24*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))+16*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((-85+57*\[Gamma]^2+69*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2-24*Subscript[V,1,1]*(2*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-8+85*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])+192*Subscript[V,2,2]*((2*\[Gamma]+4*\[Gamma]^3-8*\[Gamma]^5)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+6*Subscript[m,1]*(8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+Subscript[V,2,2]*(-8*\[Gamma]*(-15+5*\[Gamma]^2+18*\[Gamma]^4)*Subscript[V,1,2]+(-17-46*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,1,1]*(-32*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+2*(23-226*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2])))+48*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+2*\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-13+15*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]-(19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2]^2+Subscript[V,1,1]*((48*\[Gamma]-64*\[Gamma]^3)*Subscript[V,1,2]+2*(16-135*\[Gamma]^2+182*\[Gamma]^4-55*\[Gamma]^6)*Subscript[V,2,2]))+Subscript[m,2]*(-((19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2)-2*Subscript[V,1,1]*((-52*\[Gamma]+60*\[Gamma]^3)*Subscript[V,1,2]+(-16+135*\[Gamma]^2-182*\[Gamma]^4+55*\[Gamma]^6)*Subscript[V,2,2])+2*(\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-3+4*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]+8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]^2)))-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-540*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+36*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-4320*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-24*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+90*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+240*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-10368*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+256*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+384*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-2880*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-576*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1728*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+64*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-128*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+960*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+1152*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+192*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-5184*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+128*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1440*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+32*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-288*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+32*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-64*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+576*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1152*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+240*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2))/(1024*(-1+\[Gamma]^2)^4*Pair[Momentum[b],Momentum[b]]^6)+(35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(-82368*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(Subscript[m,1]+Subscript[m,2])+6336*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])+6336*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+6336*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])+960*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])-1287*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^6*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])+297*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])-81*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])+15*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])-20592*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])+3168*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])-432*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])+1584*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])+240*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])-20592*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^5*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])+1584*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])+3168*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])-432*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])+240*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])-1287*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^6*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])+297*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])-81*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])+15*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])-10296*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+792*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+1584*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])-432*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])-216*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])+120*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])-10296*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])+1584*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])-216*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])+792*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])-432*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])+120*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])-3168*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))-480*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))-3168*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))-480*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))-3168*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))-480*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))-198*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))+108*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))-30*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))-198*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))+108*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))-30*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))-72*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(Subscript[m,2]*((-85+57*\[Gamma]^2+69*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2-24*Subscript[V,1,1]*(2*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-8+85*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])+192*Subscript[V,2,2]*((2*\[Gamma]+4*\[Gamma]^3-8*\[Gamma]^5)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+6*Subscript[m,1]*(8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+Subscript[V,2,2]*(-8*\[Gamma]*(-15+5*\[Gamma]^2+18*\[Gamma]^4)*Subscript[V,1,2]+(-17-46*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,1,1]*(-32*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+2*(23-226*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2])))+40*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((-85+57*\[Gamma]^2+69*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2-24*Subscript[V,1,1]*(2*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-8+85*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])+192*Subscript[V,2,2]*((2*\[Gamma]+4*\[Gamma]^3-8*\[Gamma]^5)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+6*Subscript[m,1]*(8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+Subscript[V,2,2]*(-8*\[Gamma]*(-15+5*\[Gamma]^2+18*\[Gamma]^4)*Subscript[V,1,2]+(-17-46*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,1,1]*(-32*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+2*(23-226*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2])))-72*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(-6*Subscript[m,2]*((17+46*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]^2+2*Subscript[V,1,1]*(4*\[Gamma]*(-15+5*\[Gamma]^2+18*\[Gamma]^4)*Subscript[V,1,2]+(-23+226*\[Gamma]^2-239*\[Gamma]^4)*Subscript[V,2,2])-8*Subscript[V,2,2]*(-4*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+Subscript[m,1]*(192*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2-24*Subscript[V,1,1]*(16*\[Gamma]*(-1-2*\[Gamma]^2+4*\[Gamma]^4)*Subscript[V,1,2]+(-8+85*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,2,2]*(-48*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-85+57*\[Gamma]^2+69*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2])))+40*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(-6*Subscript[m,2]*((17+46*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]^2+2*Subscript[V,1,1]*(4*\[Gamma]*(-15+5*\[Gamma]^2+18*\[Gamma]^4)*Subscript[V,1,2]+(-23+226*\[Gamma]^2-239*\[Gamma]^4)*Subscript[V,2,2])-8*Subscript[V,2,2]*(-4*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+Subscript[m,1]*(192*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2-24*Subscript[V,1,1]*(16*\[Gamma]*(-1-2*\[Gamma]^2+4*\[Gamma]^4)*Subscript[V,1,2]+(-8+85*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,2,2]*(-48*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-85+57*\[Gamma]^2+69*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2])))-Pair[Momentum[b],Momentum[b]]^3*(24*Subscript[m,2]*((59-66*\[Gamma]^2+24*\[Gamma]^4-70*\[Gamma]^6+21*\[Gamma]^8)*Subscript[V,1,1]^3-32*Subscript[V,2,2]^2*(-2*(\[Gamma]-18*\[Gamma]^3+20*\[Gamma]^5)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-160*Subscript[V,1,1]*Subscript[V,2,2]*((4*\[Gamma]+8*\[Gamma]^3-16*\[Gamma]^5)*Subscript[V,1,2]+(2-19*\[Gamma]^2+20*\[Gamma]^4)*Subscript[V,2,2])-4*Subscript[V,1,1]^2*(2*\[Gamma]*(27+32*\[Gamma]^2-97*\[Gamma]^4+14*\[Gamma]^6)*Subscript[V,1,2]+5*(9-110*\[Gamma]^2+125*\[Gamma]^4)*Subscript[V,2,2]))-24*Subscript[m,1]*(32*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^3-32*Subscript[V,1,1]^2*(2*(\[Gamma]-18*\[Gamma]^3+20*\[Gamma]^5)*Subscript[V,1,2]-5*(2-19*\[Gamma]^2+20*\[Gamma]^4)*Subscript[V,2,2])+20*Subscript[V,1,1]*Subscript[V,2,2]*(-32*\[Gamma]*(-1-2*\[Gamma]^2+4*\[Gamma]^4)*Subscript[V,1,2]+(9-110*\[Gamma]^2+125*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,2,2]^2*(8*\[Gamma]*(27+32*\[Gamma]^2-97*\[Gamma]^4+14*\[Gamma]^6)*Subscript[V,1,2]+(-59+66*\[Gamma]^2-24*\[Gamma]^4+70*\[Gamma]^6-21*\[Gamma]^8)*Subscript[V,2,2])))-432*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+2*\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-13+15*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]-(19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2]^2+Subscript[V,1,1]*((48*\[Gamma]-64*\[Gamma]^3)*Subscript[V,1,2]+2*(16-135*\[Gamma]^2+182*\[Gamma]^4-55*\[Gamma]^6)*Subscript[V,2,2]))+Subscript[m,2]*(-((19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2)-2*Subscript[V,1,1]*((-52*\[Gamma]+60*\[Gamma]^3)*Subscript[V,1,2]+(-16+135*\[Gamma]^2-182*\[Gamma]^4+55*\[Gamma]^6)*Subscript[V,2,2])+2*(\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-3+4*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]+8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]^2)))+240*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+2*\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-13+15*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]-(19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2]^2+Subscript[V,1,1]*((48*\[Gamma]-64*\[Gamma]^3)*Subscript[V,1,2]+2*(16-135*\[Gamma]^2+182*\[Gamma]^4-55*\[Gamma]^6)*Subscript[V,2,2]))+Subscript[m,2]*(-((19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2)-2*Subscript[V,1,1]*((-52*\[Gamma]+60*\[Gamma]^3)*Subscript[V,1,2]+(-16+135*\[Gamma]^2-182*\[Gamma]^4+55*\[Gamma]^6)*Subscript[V,2,2])+2*(\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-3+4*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]+8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]^2)))+19008*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-576*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+1485*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-162*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+9*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+15840*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+792*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-144*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+24*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+4752*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-144*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-432*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+48*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+288*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+108*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-12*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*(Subscript[m,2]*((-85+57*\[Gamma]^2+69*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2-24*Subscript[V,1,1]*(2*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-8+85*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])+192*Subscript[V,2,2]*((2*\[Gamma]+4*\[Gamma]^3-8*\[Gamma]^5)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+6*Subscript[m,1]*(8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+Subscript[V,2,2]*(-8*\[Gamma]*(-15+5*\[Gamma]^2+18*\[Gamma]^4)*Subscript[V,1,2]+(-17-46*\[Gamma]^2+95*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,1,1]*(-32*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+2*(23-226*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2])))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-405*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+9*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-2160*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-216*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+24*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-6*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*(4*Subscript[m,2]*((17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*((49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+15*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3+57024*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-2304*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+7920*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+7920*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+6336*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-576*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+6336*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-576*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+1152*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+48*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*(Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2+2*\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-13+15*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]-(19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2]^2+Subscript[V,1,1]*((48*\[Gamma]-64*\[Gamma]^3)*Subscript[V,1,2]+2*(16-135*\[Gamma]^2+182*\[Gamma]^4-55*\[Gamma]^6)*Subscript[V,2,2]))+Subscript[m,2]*(-((19+9*\[Gamma]^2-51*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,1,1]^2)-2*Subscript[V,1,1]*((-52*\[Gamma]+60*\[Gamma]^3)*Subscript[V,1,2]+(-16+135*\[Gamma]^2-182*\[Gamma]^4+55*\[Gamma]^6)*Subscript[V,2,2])+2*(\[Gamma]^2*(7-54*\[Gamma]^2+55*\[Gamma]^4)*Subscript[V,1,2]^2-8*\[Gamma]*(-3+4*\[Gamma]^2)*Subscript[V,1,2]*Subscript[V,2,2]+8*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]^2)))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-5184*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-4320*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1728*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*(Subscript[m,2]*((9+12*\[Gamma]^2-33*\[Gamma]^4)*Subscript[V,1,1]+12*\[Gamma]*(-4+5*\[Gamma]^2)*Subscript[V,1,2]-16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-2*Subscript[m,1]*(6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+(1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+240*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-10368*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+128*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+32*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+32*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-64*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+384*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^3+19008*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1728*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-576*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+15840*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-864*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1485*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-162*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+9*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+4752*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-432*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-144*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+792*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-144*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+24*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+288*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+864*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+108*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-12*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3*(-6*Subscript[m,2]*((17+46*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]^2+2*Subscript[V,1,1]*(4*\[Gamma]*(-15+5*\[Gamma]^2+18*\[Gamma]^4)*Subscript[V,1,2]+(-23+226*\[Gamma]^2-239*\[Gamma]^4)*Subscript[V,2,2])-8*Subscript[V,2,2]*(-4*\[Gamma]^3*(-5+6*\[Gamma]^2)*Subscript[V,1,2]+(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2]))+Subscript[m,1]*(192*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]^2-24*Subscript[V,1,1]*(16*\[Gamma]*(-1-2*\[Gamma]^2+4*\[Gamma]^4)*Subscript[V,1,2]+(-8+85*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2])+Subscript[V,2,2]*(-48*\[Gamma]*(-7+\[Gamma]^2+10*\[Gamma]^4)*Subscript[V,1,2]+(-85+57*\[Gamma]^2+69*\[Gamma]^4+7*\[Gamma]^6)*Subscript[V,2,2])))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-5184*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+64*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-432*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+16*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-432*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+16*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-32*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*(Subscript[m,2]*((4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,2,2])+Subscript[m,1]*((-24+193*\[Gamma]^2-193*\[Gamma]^4)*Subscript[V,1,1]+(-52*\[Gamma]+8*\[Gamma]^3+72*\[Gamma]^5)*Subscript[V,1,2]+(4+67*\[Gamma]^2-95*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+24*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*((-30+269*\[Gamma]^2-478*\[Gamma]^4+239*\[Gamma]^6)*Subscript[m,1]+2*(-8+96*\[Gamma]^2-183*\[Gamma]^4+95*\[Gamma]^6)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-5184*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-4320*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1728*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-96*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*(-2*Subscript[m,2]*((1-29*\[Gamma]^2+36*\[Gamma]^4)*Subscript[V,1,1]+(17*\[Gamma]-23*\[Gamma]^3)*Subscript[V,1,2]+6*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,1]*(16*(1-8*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,1]+(48*\[Gamma]-60*\[Gamma]^3)*Subscript[V,1,2]+3*(-3-4*\[Gamma]^2+11*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+576*(-1+\[Gamma]^2)^2*(-4+39*\[Gamma]^2-71*\[Gamma]^4+36*\[Gamma]^6)*Pair[Momentum[b],Momentum[b]]^3*(Subscript[m,1]+Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2160*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+48*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-405*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+9*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-216*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+24*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-6*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3*(4*Subscript[m,1]*(-4*(8-64*\[Gamma]^2+65*\[Gamma]^4)*Subscript[V,1,1]+8*\[Gamma]*(-7+2*\[Gamma]^2+8*\[Gamma]^4)*Subscript[V,1,2]+(17-4*\[Gamma]^2-25*\[Gamma]^4)*Subscript[V,2,2])-Subscript[m,2]*(4*(25-228*\[Gamma]^2+239*\[Gamma]^4)*Subscript[V,1,1]-32*\[Gamma]*(-2-8*\[Gamma]^2+13*\[Gamma]^4)*Subscript[V,1,2]+(49-386*\[Gamma]^2+385*\[Gamma]^4)*Subscript[V,2,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+24*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+240*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+15*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^3*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3))/(1024*(-1+\[Gamma]^2)^4*Pair[Momentum[b],Momentum[b]]^6);


(* ::Subsubsection::Closed:: *)
(*Spin^5 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMEvenContactGO[B5000]=(315*(1-8*\[Gamma]^2+7*\[Gamma]^4)*CTC[b,5,0,0,0]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2])*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]])/(8*Pair[Momentum[b],Momentum[b]]^3)+(315*(1-8*\[Gamma]^2+7*\[Gamma]^4)*CTC[b,5,0,0,0]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2])*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]])/(8*Pair[Momentum[b],Momentum[b]]^3)+(315*CTC[b,5,0,0,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2])*(-9*(1-8*\[Gamma]^2+7*\[Gamma]^4)*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]+Pair[Momentum[b],Momentum[b]]*(5*(1-8*\[Gamma]^2+7*\[Gamma]^4)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+20*\[Gamma]*(2-7*\[Gamma]^2)*Subscript[V,1,2]+(1-8*\[Gamma]^2+7*\[Gamma]^4)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])))/(8*Pair[Momentum[b],Momentum[b]]^4);
Impulse2PMEvenContactGO[D500]=(-315*CTC[d,5,0,0]*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]]*(-3*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]-9*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+2*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Subscript[m,2]-44*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,2]+7*(1-3*\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,2,2]+Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*((-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+7*(1-3*\[Gamma]^2)*Subscript[V,1,1]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+2*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))/(32*Pair[Momentum[b],Momentum[b]]^5)-(315*CTC[d,5,0,0]*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]]*(-9*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-3*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]+Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(7*(1-3*\[Gamma]^2)*Subscript[V,1,1]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*((-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-22*\[Gamma]*Subscript[V,1,2]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*((-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+(7-21*\[Gamma]^2)*Subscript[V,2,2]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))/(32*Pair[Momentum[b],Momentum[b]]^5)-(315*CTC[d,5,0,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(33*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-9*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*((-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-22*\[Gamma]*Subscript[V,1,2]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+3*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(11*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-3*Pair[Momentum[b],Momentum[b]]*((-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*((-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+7*(1-3*\[Gamma]^2)*Subscript[V,1,1]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*((7-21*\[Gamma]^2)*Subscript[V,2,2]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))+Pair[Momentum[b],Momentum[b]]*(-9*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*((-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-22*\[Gamma]*Subscript[V,1,2]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+Pair[Momentum[b],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]*(-110*\[Gamma]*Subscript[V,1,2]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(-2*\[Gamma]*Subscript[V,1,2]*(55*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-105*Subscript[V,1,1]+11*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+((-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+7*(1-3*\[Gamma]^2)*Subscript[V,1,1]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(7*Subscript[V,2,2]*(30*\[Gamma]*Subscript[V,1,2]+(1-3*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+(-22*\[Gamma]*Subscript[V,1,2]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(5*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(5*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+35*(1-3*\[Gamma]^2)*Subscript[V,1,1]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(35*(1-3*\[Gamma]^2)*Subscript[V,2,2]+(-1+\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))))))/(32*Pair[Momentum[b],Momentum[b]]^5);
Impulse2PMEvenContactGO[F5000]=(-1575*(1-14*\[Gamma]^2+21*\[Gamma]^4)*CTC[f,5,0,0,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactGO[P500]=(-315*CTC[p,5,0,0]*(2*\[Gamma]*(5-7*\[Gamma]^2)*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]+2*\[Gamma]*(5-7*\[Gamma]^2)*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]+2*(1-7*\[Gamma]^2)*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,2])*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]])/(16*Pair[Momentum[b],Momentum[b]]^4)-(315*CTC[p,5,0,0]*(2*(1-7*\[Gamma]^2)*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+2*\[Gamma]*(5-7*\[Gamma]^2)*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]+2*\[Gamma]*(5-7*\[Gamma]^2)*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2])*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]])/(16*Pair[Momentum[b],Momentum[b]]^4)-(315*CTC[p,5,0,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(18*\[Gamma]*(-5+7*\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]+9*(-1+7*\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]+Pair[Momentum[b],Momentum[b]]*(10*\[Gamma]*(5-7*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*(5*(1-7*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5*(-3+35*\[Gamma]^2)*Subscript[V,1,1]+(1-7*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+2*\[Gamma]*(5-7*\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]))+Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(9*(-1+7*\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]+18*\[Gamma]*(-5+7*\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]+Pair[Momentum[b],Momentum[b]]*(-2*\[Gamma]*(-5+7*\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*(5*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(5*(1-7*\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5*(-3+35*\[Gamma]^2)*Subscript[V,2,2]+(1-7*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))))/(16*Pair[Momentum[b],Momentum[b]]^4);
Impulse2PMEvenContactGO[R500]=(-315*CTC[r,5,0,0]*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]]*(-12*\[Gamma]*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]+4*\[Gamma]*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]-36*\[Gamma]*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]+8*\[Gamma]*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]-60*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,2]+20*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,2]-92*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,2]*Subscript[V,1,1]+20*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+4*\[Gamma]*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-7*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+8*\[Gamma]*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+4*\[Gamma]*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]*(-7*Subscript[V,2,2]+\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))/(64*Pair[Momentum[b],Momentum[b]]^5)-(315*CTC[r,5,0,0]*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]]*(-60*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,1]+20*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-36*\[Gamma]*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]-12*\[Gamma]*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]+4*\[Gamma]*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]-28*\[Gamma]*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*Subscript[V,1,1]+4*\[Gamma]*Abs[Subscript[a,1]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+8*\[Gamma]*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+4*\[Gamma]*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7*Subscript[V,2,2]+\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])+4*Abs[Subscript[a,2]]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,1]*(-23*Subscript[V,2,2]+5*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))/(64*Pair[Momentum[b],Momentum[b]]^5)-(315*CTC[r,5,0,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Abs[Subscript[a,1]]*Subscript[m,2]*(132*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]+165*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]-36*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-7*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])-18*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*(5*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-23*Subscript[V,1,1]+5*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+2*\[Gamma]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]))+Pair[Momentum[b],Momentum[b]]^2*(25*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]+4*\[Gamma]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(-35*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*(245*Subscript[V,1,1]^2-46*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2)+4*\[Gamma]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(-7*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(5*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*(-23*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+2*\[Gamma]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(5*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]))))+Abs[Subscript[a,2]]*Subscript[m,1]*(165*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]+132*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]-36*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7*Subscript[V,2,2]+\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])-18*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(2*\[Gamma]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(5*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-23*Subscript[V,2,2]+5*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+Pair[Momentum[b],Momentum[b]]^2*(4*\[Gamma]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*((Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7*Subscript[V,2,2])*(5*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])+(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*(25*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+245*Subscript[V,2,2]^2-46*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+10*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(-23*Subscript[V,2,2]+\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))))))/(64*Pair[Momentum[b],Momentum[b]]^5);


(* ::Subsubsection::Closed:: *)
(*Spin^6 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMEvenContactGO[A6100]=(-1575*(3 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*CTC[a, 6, 1, 0, 0]*
  Pair[LorentzIndex[\[Tau]], Momentum[b]]*
  (Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^3*
    Subscript[m, 1] + Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[a, 1]]]^3*Subscript[m, 2]))/
 (4*Pair[Momentum[b], Momentum[b]]^3);
Impulse2PMEvenContactGO[A6110]=(-1575*(-1 + 15*\[Gamma]^2 - 35*\[Gamma]^4 + 21*\[Gamma]^6)*CTC[a, 6, 1, 1, 0]*
  Pair[LorentzIndex[\[Tau]], Momentum[b]]*
  (Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^3*
    Subscript[m, 1] + Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[a, 1]]]^3*Subscript[m, 2]))/
 (2*Pair[Momentum[b], Momentum[b]]^3);
Impulse2PMEvenContactGO[A6000-A6002]=(315*(1 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*(CTC[a, 6, 0, 0, 0] - CTC[a, 6, 0, 0, 2])*
   Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]^2*
   Subscript[m, 2]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]])/
  (8*Pair[Momentum[b], Momentum[b]]^3) + 
 (315*(1 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*(CTC[a, 6, 0, 0, 0] - 
    CTC[a, 6, 0, 0, 2])*Pair[Momentum[b], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2*
   Subscript[m, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]])/
  (8*Pair[Momentum[b], Momentum[b]]^3) - 
 (315*(CTC[a, 6, 0, 0, 0] - CTC[a, 6, 0, 0, 2])*
   Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (9*(1 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*Pair[Momentum[b], 
       Momentum[Subscript[a, 2]]]^2*Pair[Momentum[Subscript[a, 2]], 
       Momentum[Subscript[a, 2]]]^2*Subscript[m, 1] + 
    9*(1 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*Pair[Momentum[b], 
       Momentum[Subscript[a, 1]]]^2*Pair[Momentum[Subscript[a, 1]], 
       Momentum[Subscript[a, 1]]]^2*Subscript[m, 2] + 
    Pair[Momentum[b], Momentum[b]]*(5*(5 - 46*\[Gamma]^2 + 49*\[Gamma]^4)*
       Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^3*
       Subscript[m, 1] + Pair[Momentum[Subscript[a, 1]], 
         Momentum[Subscript[a, 1]]]^2*Subscript[m, 2]*
       (5*(5 - 46*\[Gamma]^2 + 49*\[Gamma]^4)*Pair[Momentum[Subscript[a, 1]], 
          Momentum[Subscript[a, 1]]] - 5*(5 + 21*\[Gamma]^2*(-2 + \[Gamma]^2))*
         Subscript[V, 1, 1] + (-1 + 14*\[Gamma]^2 - 21*\[Gamma]^4)*
         \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]) + 
      Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2*
       Subscript[m, 1]*(-5*(5 + 21*\[Gamma]^2*(-2 + \[Gamma]^2))*
         Subscript[V, 2, 2] + (-1 + 14*\[Gamma]^2 - 21*\[Gamma]^4)*
         \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]))))/
  (16*Pair[Momentum[b], Momentum[b]]^4);
Impulse2PMEvenContactGO[B6001]=(315*(1 - 8*\[Gamma]^2 + 7*\[Gamma]^4)*CTC[b, 6, 0, 0, 1]*
   Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]^2*
   Subscript[m, 2]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]])/
  (4*Pair[Momentum[b], Momentum[b]]^3) + 
 (315*(1 - 8*\[Gamma]^2 + 7*\[Gamma]^4)*CTC[b, 6, 0, 0, 1]*
   Pair[Momentum[b], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2*
   Subscript[m, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]])/
  (4*Pair[Momentum[b], Momentum[b]]^3) + 
 (315*CTC[b, 6, 0, 0, 1]*Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (-9*(1 - 8*\[Gamma]^2 + 7*\[Gamma]^4)*Pair[Momentum[b], 
       Momentum[Subscript[a, 2]]]^2*Pair[Momentum[Subscript[a, 2]], 
       Momentum[Subscript[a, 2]]]^2*Subscript[m, 1] - 
    9*(1 - 8*\[Gamma]^2 + 7*\[Gamma]^4)*Pair[Momentum[b], 
       Momentum[Subscript[a, 1]]]^2*Pair[Momentum[Subscript[a, 1]], 
       Momentum[Subscript[a, 1]]]^2*Subscript[m, 2] + 
    Pair[Momentum[b], Momentum[b]]*(5*(1 - 8*\[Gamma]^2 + 7*\[Gamma]^4)*
       Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^3*
       Subscript[m, 1] + Pair[Momentum[Subscript[a, 1]], 
         Momentum[Subscript[a, 1]]]^2*Subscript[m, 2]*
       (5*(1 - 8*\[Gamma]^2 + 7*\[Gamma]^4)*Pair[Momentum[Subscript[a, 1]], 
          Momentum[Subscript[a, 1]]] + 5*(-1 + 21*\[Gamma]^4)*
         Subscript[V, 1, 1] + (1 - 8*\[Gamma]^2 + 7*\[Gamma]^4)*
         \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]) + 
      Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2*
       Subscript[m, 1]*(5*(-1 + 21*\[Gamma]^4)*Subscript[V, 2, 2] + 
        (1 - 8*\[Gamma]^2 + 7*\[Gamma]^4)*\[CapitalPi][Momentum[Subscript[a, 2]], 
          Momentum[Subscript[a, 2]]]))))/
  (8*Pair[Momentum[b], Momentum[b]]^4);
Impulse2PMEvenContactGO[C610]=(315*(-1 + 5*\[Gamma]^2)*CTC[c, 6, 1, 0]*Pair[Momentum[b], 
    Momentum[Subscript[a, 1]]]*Pair[Momentum[Subscript[a, 1]], 
     Momentum[Subscript[a, 1]]]^2*Subscript[m, 2]*
   \[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]])/
  (8*Pair[Momentum[b], Momentum[b]]^3) + 
 (315*(-1 + 5*\[Gamma]^2)*CTC[c, 6, 1, 0]*Pair[Momentum[b], 
    Momentum[Subscript[a, 2]]]*Pair[Momentum[Subscript[a, 2]], 
     Momentum[Subscript[a, 2]]]^2*Subscript[m, 1]*
   \[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]])/
  (8*Pair[Momentum[b], Momentum[b]]^3) - 
 (315*CTC[c, 6, 1, 0]*Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (9*(-1 + 5*\[Gamma]^2)*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2*
     Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2*
     Subscript[m, 1] + 9*(-1 + 5*\[Gamma]^2)*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]^2*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]^2*
     Subscript[m, 2] + Pair[Momentum[b], Momentum[b]]*
     (5*(1 - 5*\[Gamma]^2)*Pair[Momentum[Subscript[a, 2]], 
         Momentum[Subscript[a, 2]]]^3*Subscript[m, 1] + 
      Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]^2*
       Subscript[m, 2]*(5*(1 - 5*\[Gamma]^2)*Pair[Momentum[Subscript[a, 1]], 
          Momentum[Subscript[a, 1]]] + 25*(-1 + 7*\[Gamma]^2)*
         Subscript[V, 1, 1] + (1 - 5*\[Gamma]^2)*
         \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]) + 
      Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2*
       Subscript[m, 1]*(25*(-1 + 7*\[Gamma]^2)*Subscript[V, 2, 2] + 
        (1 - 5*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a, 2]], 
          Momentum[Subscript[a, 2]]]))))/
  (16*Pair[Momentum[b], Momentum[b]]^4);
Impulse2PMEvenContactGO[C600-C602]=(315*(CTC[c, 6, 0, 0] - CTC[c, 6, 0, 2])*\[CapitalPi][LorentzIndex[\[Tau]], 
    Momentum[Subscript[a, 1]]]*
   (-12*(1 - 7*\[Gamma]^2)*Pair[Momentum[b], Momentum[b]]*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]^3*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2] - 4*Pair[Momentum[b], Momentum[b]]^2*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2]*(2*\[Gamma]^2*Pair[Momentum[Subscript[a, 1]], 
        Momentum[Subscript[a, 1]]] + (1 - 21*\[Gamma]^2)*
       Subscript[V, 1, 1] + (-1 + 7*\[Gamma]^2)*
       \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]])))/
  (64*Pair[Momentum[b], Momentum[b]]^5) - 
 (315*(CTC[c, 6, 0, 0] - CTC[c, 6, 0, 2])*Pair[Momentum[b], 
    Momentum[Subscript[a, 2]]]*Pair[Momentum[Subscript[a, 2]], 
    Momentum[Subscript[a, 2]]]*Subscript[m, 1]*
   \[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]]*
   ((3 - 21*\[Gamma]^2)*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2 + 
    Pair[Momentum[b], Momentum[b]]*
     (2*\[Gamma]^2*Pair[Momentum[Subscript[a, 2]], 
        Momentum[Subscript[a, 2]]] + (1 - 21*\[Gamma]^2)*
       Subscript[V, 2, 2] + (-1 + 7*\[Gamma]^2)*
       \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]])))/
  (16*Pair[Momentum[b], Momentum[b]]^4) + 
 (315*(CTC[c, 6, 0, 0] - CTC[c, 6, 0, 2])*Pair[LorentzIndex[\[Tau]], 
    Momentum[b]]*(33*(1 - 7*\[Gamma]^2)*
     Pair[Momentum[b], Momentum[Subscript[a, 2]]]^4*
     Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
     Subscript[m, 1] + 33*(1 - 7*\[Gamma]^2)*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]^4*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2] + 18*Pair[Momentum[b], Momentum[b]]*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]^2*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2]*(2*\[Gamma]^2*Pair[Momentum[Subscript[a, 1]], 
        Momentum[Subscript[a, 1]]] + (1 - 21*\[Gamma]^2)*
       Subscript[V, 1, 1] + (-1 + 7*\[Gamma]^2)*
       \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]) + 
    18*Pair[Momentum[b], Momentum[b]]*
     Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2*
     Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
     Subscript[m, 1]*(2*\[Gamma]^2*Pair[Momentum[Subscript[a, 2]], 
        Momentum[Subscript[a, 2]]] + (1 - 21*\[Gamma]^2)*
       Subscript[V, 2, 2] + (-1 + 7*\[Gamma]^2)*
       \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]) + 
    Pair[Momentum[b], Momentum[b]]^2*
     (5*(-1 + 3*\[Gamma]^2)*Pair[Momentum[Subscript[a, 2]], 
         Momentum[Subscript[a, 2]]]^3*Subscript[m, 1] + 
      Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
       Subscript[m, 2]*(5*(-1 + 3*\[Gamma]^2)*
         Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]^
          2 + 35*(-1 + 3*\[Gamma]^2)*Subscript[V, 1, 1]^2 + 
        2*(-1 + 21*\[Gamma]^2)*Subscript[V, 1, 1]*
         \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]] + 
        (1 - 7*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a, 1]], 
           Momentum[Subscript[a, 1]]]^2 - 
        4*Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
         (5*(-2 + 7*\[Gamma]^2)*Subscript[V, 1, 1] + 
          \[Gamma]^2*\[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 
              1]]])) - 4*Pair[Momentum[Subscript[a, 2]], 
         Momentum[Subscript[a, 2]]]^2*Subscript[m, 1]*
       (5*(-2 + 7*\[Gamma]^2)*Subscript[V, 2, 2] + 
        \[Gamma]^2*\[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 
            2]]]) + Pair[Momentum[Subscript[a, 2]], 
        Momentum[Subscript[a, 2]]]*Subscript[m, 1]*
       (35*(-1 + 3*\[Gamma]^2)*Subscript[V, 2, 2]^2 + 2*(-1 + 21*\[Gamma]^2)*
         Subscript[V, 2, 2]*\[CapitalPi][Momentum[Subscript[a, 2]], 
          Momentum[Subscript[a, 2]]] + (1 - 7*\[Gamma]^2)*
         \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^
          2))))/(64*Pair[Momentum[b], Momentum[b]]^5);
Impulse2PMEvenContactGO[D601]=(-315*CTC[d, 6, 0, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]]*
   (-12*(-1 + \[Gamma]^2)*Pair[Momentum[b], Momentum[b]]*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]^3*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2] + 4*Pair[Momentum[b], Momentum[b]]^2*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2]*((-1 + \[Gamma]^2)*Pair[Momentum[Subscript[a, 1]], 
        Momentum[Subscript[a, 1]]] + 4*Subscript[V, 1, 1] + 
      (-1 + \[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a, 1]], 
        Momentum[Subscript[a, 1]]])))/
  (32*Pair[Momentum[b], Momentum[b]]^5) - 
 (315*CTC[d, 6, 0, 1]*Pair[Momentum[b], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
   Subscript[m, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]]*
   (-3*(-1 + \[Gamma]^2)*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2 + 
    Pair[Momentum[b], Momentum[b]]*
     ((-1 + \[Gamma]^2)*Pair[Momentum[Subscript[a, 2]], 
        Momentum[Subscript[a, 2]]] + 4*Subscript[V, 2, 2] + 
      (-1 + \[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a, 2]], 
        Momentum[Subscript[a, 2]]])))/
  (8*Pair[Momentum[b], Momentum[b]]^4) - 
 (315*CTC[d, 6, 0, 1]*Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (33*(-1 + \[Gamma]^2)*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^4*
     Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
     Subscript[m, 1] + 33*(-1 + \[Gamma]^2)*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]^4*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2] - 18*Pair[Momentum[b], Momentum[b]]*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]^2*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2]*((-1 + \[Gamma]^2)*Pair[Momentum[Subscript[a, 1]], 
        Momentum[Subscript[a, 1]]] + 4*Subscript[V, 1, 1] + 
      (-1 + \[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a, 1]], 
        Momentum[Subscript[a, 1]]]) - 
    18*Pair[Momentum[b], Momentum[b]]*
     Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2*
     Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
     Subscript[m, 1]*((-1 + \[Gamma]^2)*Pair[Momentum[Subscript[a, 2]], 
        Momentum[Subscript[a, 2]]] + 4*Subscript[V, 2, 2] + 
      (-1 + \[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a, 2]], 
        Momentum[Subscript[a, 2]]]) + Pair[Momentum[b], Momentum[b]]^2*
     (5*(-1 + \[Gamma]^2)*Pair[Momentum[Subscript[a, 2]], 
         Momentum[Subscript[a, 2]]]^3*Subscript[m, 1] + 
      Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
       Subscript[m, 2]*(5*((-1 + \[Gamma]^2)*Pair[Momentum[Subscript[a, 1]], 
             Momentum[Subscript[a, 1]]]^2 + 
          8*Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
           Subscript[V, 1, 1] - 7*(1 + 3*\[Gamma]^2)*Subscript[V, 1, 1]^2) + 
        2*((-1 + \[Gamma]^2)*Pair[Momentum[Subscript[a, 1]], 
            Momentum[Subscript[a, 1]]] + 4*Subscript[V, 1, 1])*
         \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]] + 
        (-1 + \[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a, 1]], 
           Momentum[Subscript[a, 1]]]^2) + 
      2*Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2*
       Subscript[m, 1]*(20*Subscript[V, 2, 2] + 
        (-1 + \[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a, 2]], 
          Momentum[Subscript[a, 2]]]) - 
      Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
       Subscript[m, 1]*(35*(1 + 3*\[Gamma]^2)*Subscript[V, 2, 2]^2 - 
        8*Subscript[V, 2, 2]*\[CapitalPi][Momentum[Subscript[a, 2]], 
          Momentum[Subscript[a, 2]]] - (-1 + \[Gamma]^2)*
         \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^
          2))))/(32*Pair[Momentum[b], Momentum[b]]^5);
Impulse2PMEvenContactGO[E610]=(-315*CTC[e, 6, 1, 0]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]]*
   (-36*Pair[Momentum[b], Momentum[b]]*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]^3*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2] + 12*Pair[Momentum[b], Momentum[b]]^2*
     Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
     Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2]*(Pair[Momentum[Subscript[a, 1]], 
       Momentum[Subscript[a, 1]]] - 5*Subscript[V, 1, 1] + 
      \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]])))/
  (64*Pair[Momentum[b], Momentum[b]]^5) - 
 (945*CTC[e, 6, 1, 0]*Pair[Momentum[b], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
   Subscript[m, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]]*
   (-3*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2 + 
    Pair[Momentum[b], Momentum[b]]*(Pair[Momentum[Subscript[a, 2]], 
       Momentum[Subscript[a, 2]]] - 5*Subscript[V, 2, 2] + 
      \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]])))/
  (16*Pair[Momentum[b], Momentum[b]]^4) - 
 (315*CTC[e, 6, 1, 0]*Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (99*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^4*
     Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
     Subscript[m, 1] + 99*Pair[Momentum[b], Momentum[Subscript[a, 1]]]^
      4*Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
     Subscript[m, 2] - 54*Pair[Momentum[b], Momentum[b]]*
     Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2*
     Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
     Subscript[m, 1]*(Pair[Momentum[Subscript[a, 2]], 
       Momentum[Subscript[a, 2]]] - 5*Subscript[V, 2, 2] + 
      \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]) + 
    Pair[Momentum[b], Momentum[b]]*
     (-54*Pair[Momentum[b], Momentum[Subscript[a, 1]]]^2*
       Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
       Subscript[m, 2]*(Pair[Momentum[Subscript[a, 1]], 
         Momentum[Subscript[a, 1]]] - 5*Subscript[V, 1, 1] + 
        \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]) + 
      Pair[Momentum[b], Momentum[b]]*
       (Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
         Subscript[m, 2]*(5*(3*Pair[Momentum[Subscript[a, 1]], 
               Momentum[Subscript[a, 1]]]^2 - 
            30*Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 
                1]]]*Subscript[V, 1, 1] + 35*Subscript[V, 1, 1]^2) + 
          6*(Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 
               1]]] - 5*Subscript[V, 1, 1])*
           \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]] + 
          3*\[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]^
            2) + Pair[Momentum[Subscript[a, 2]], 
          Momentum[Subscript[a, 2]]]*Subscript[m, 1]*
         (5*(3*Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 
                 2]]]^2 - 30*Pair[Momentum[Subscript[a, 2]], 
              Momentum[Subscript[a, 2]]]*Subscript[V, 2, 2] + 
            35*Subscript[V, 2, 2]^2) + 
          6*(Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 
               2]]] - 5*Subscript[V, 2, 2])*
           \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]] + 
          3*\[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^
            2)))))/(64*Pair[Momentum[b], Momentum[b]]^5);
Impulse2PMEvenContactGO[F6001]=(1575*\[Gamma]*(1 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*CTC[f, 6, 0, 0, 1]*
  Pair[LorentzIndex[\[Tau]], Momentum[b]]*
  (Abs[Subscript[a, 2]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[a, 2]]]^2*Pair[Momentum[Subscript[a, 2]], 
     Momentum[Subscript[v, 1]]]*Subscript[m, 1] + 
   Abs[Subscript[a, 1]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[a, 1]]]^2*Pair[Momentum[Subscript[a, 1]], 
     Momentum[Subscript[v, 2]]]*Subscript[m, 2]))/
 (4*Pair[Momentum[b], Momentum[b]]^3);
Impulse2PMEvenContactGO[G6100]=(-7875*\[Gamma]*(-3 + 7*\[Gamma]^2)*CTC[g, 6, 1, 0, 0]*Pair[LorentzIndex[\[Tau]], 
   Momentum[b]]*(Abs[Subscript[a, 2]]*
    Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2*
    Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[v, 1]]]*
    Subscript[m, 1] + Abs[Subscript[a, 1]]*
    Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]^2*
    Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[v, 2]]]*
    Subscript[m, 2]))/(8*Pair[Momentum[b], Momentum[b]]^3);
Impulse2PMEvenContactGO[G6110]=(-11025*\[Gamma]*(1 - 4*\[Gamma]^2 + 3*\[Gamma]^4)*CTC[g, 6, 1, 1, 0]*
  Pair[LorentzIndex[\[Tau]], Momentum[b]]*
  (Abs[Subscript[a, 2]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[a, 2]]]^2*Pair[Momentum[Subscript[a, 2]], 
     Momentum[Subscript[v, 1]]]*Subscript[m, 1] + 
   Abs[Subscript[a, 1]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[a, 1]]]^2*Pair[Momentum[Subscript[a, 1]], 
     Momentum[Subscript[v, 2]]]*Subscript[m, 2]))/
 (4*Pair[Momentum[b], Momentum[b]]^3);
Impulse2PMEvenContactGO[G6000-G6002]=(-315*\[Gamma]*(9 - 35*\[Gamma]^2)*Abs[Subscript[a, 1]]*(CTC[g, 6, 0, 0, 0] - 
    CTC[g, 6, 0, 0, 2])*Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[v, 2]]]*
   Subscript[m, 2]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]])/
  (16*Pair[Momentum[b], Momentum[b]]^3) - 
 (315*\[Gamma]*(9 - 35*\[Gamma]^2)*Abs[Subscript[a, 2]]*(CTC[g, 6, 0, 0, 0] - 
    CTC[g, 6, 0, 0, 2])*Pair[Momentum[b], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[v, 1]]]*
   Subscript[m, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]])/
  (16*Pair[Momentum[b], Momentum[b]]^3) - 
 (315*\[Gamma]*(CTC[g, 6, 0, 0, 0] - CTC[g, 6, 0, 0, 2])*
   Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (Abs[Subscript[a, 1]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[a, 1]]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[v, 2]]]*Subscript[m, 2]*
     (9*(-9 + 35*\[Gamma]^2)*Pair[Momentum[b], Momentum[Subscript[a, 1]]]^
        2 + Pair[Momentum[b], Momentum[b]]*
       (35*((-3 + 5*\[Gamma]^2)*Pair[Momentum[Subscript[a, 1]], 
            Momentum[Subscript[a, 1]]] - 3*(-1 + \[Gamma]^2)*
           Subscript[V, 1, 1]) + (9 - 35*\[Gamma]^2)*
         \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]])) + 
    Abs[Subscript[a, 2]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[a, 2]]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[v, 1]]]*Subscript[m, 1]*
     (9*(-9 + 35*\[Gamma]^2)*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^
        2 + Pair[Momentum[b], Momentum[b]]*
       (35*((-3 + 5*\[Gamma]^2)*Pair[Momentum[Subscript[a, 2]], 
            Momentum[Subscript[a, 2]]] - 3*(-1 + \[Gamma]^2)*
           Subscript[V, 2, 2]) + (9 - 35*\[Gamma]^2)*
         \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]))))/
  (32*Pair[Momentum[b], Momentum[b]]^4);
Impulse2PMEvenContactGO[P601]=(315*\[Gamma]*(-9 + 7*\[Gamma]^2)*Abs[Subscript[a, 1]]*CTC[p, 6, 0, 1]*
   Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[v, 2]]]*
   Subscript[m, 2]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]])/
  (8*Pair[Momentum[b], Momentum[b]]^3) + 
 (315*\[Gamma]*(-9 + 7*\[Gamma]^2)*Abs[Subscript[a, 2]]*CTC[p, 6, 0, 1]*
   Pair[Momentum[b], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[v, 1]]]*
   Subscript[m, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]])/
  (8*Pair[Momentum[b], Momentum[b]]^3) + 
 (315*\[Gamma]*CTC[p, 6, 0, 1]*Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (Abs[Subscript[a, 1]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[a, 1]]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[v, 2]]]*Subscript[m, 2]*
     (9*(9 - 7*\[Gamma]^2)*Pair[Momentum[b], Momentum[Subscript[a, 1]]]^2 + 
      Pair[Momentum[b], Momentum[b]]*
       (5*(-9 + 7*\[Gamma]^2)*Pair[Momentum[Subscript[a, 1]], 
          Momentum[Subscript[a, 1]]] + 35*(1 + 3*\[Gamma]^2)*
         Subscript[V, 1, 1] + (-9 + 7*\[Gamma]^2)*
         \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]])) + 
    Abs[Subscript[a, 2]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[a, 2]]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[v, 1]]]*Subscript[m, 1]*
     (9*(9 - 7*\[Gamma]^2)*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2 + 
      Pair[Momentum[b], Momentum[b]]*
       (5*(-9 + 7*\[Gamma]^2)*Pair[Momentum[Subscript[a, 2]], 
          Momentum[Subscript[a, 2]]] + 35*(1 + 3*\[Gamma]^2)*
         Subscript[V, 2, 2] + (-9 + 7*\[Gamma]^2)*
         \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]))))/
  (16*Pair[Momentum[b], Momentum[b]]^4);
Impulse2PMEvenContactGO[Q610]=(4725*\[Gamma]*Abs[Subscript[a, 1]]*CTC[q, 6, 1, 0]*
   Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[v, 2]]]*
   Subscript[m, 2]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]])/
  (16*Pair[Momentum[b], Momentum[b]]^3) + 
 (4725*\[Gamma]*Abs[Subscript[a, 2]]*CTC[q, 6, 1, 0]*
   Pair[Momentum[b], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[v, 1]]]*
   Subscript[m, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]])/
  (16*Pair[Momentum[b], Momentum[b]]^3) + 
 (1575*\[Gamma]*CTC[q, 6, 1, 0]*Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (Abs[Subscript[a, 1]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[a, 1]]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[v, 2]]]*Subscript[m, 2]*
     (-27*Pair[Momentum[b], Momentum[Subscript[a, 1]]]^2 + 
      Pair[Momentum[b], Momentum[b]]*
       (15*Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 
            1]]] - 35*Subscript[V, 1, 1] + 
        3*\[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]])) + 
    Abs[Subscript[a, 2]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[a, 2]]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[v, 1]]]*Subscript[m, 1]*
     (-27*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2 + 
      Pair[Momentum[b], Momentum[b]]*
       (15*Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 
            2]]] - 35*Subscript[V, 2, 2] + 
        3*\[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]))))/
  (32*Pair[Momentum[b], Momentum[b]]^4);
Impulse2PMEvenContactGO[R601]=(315*\[Gamma]*Abs[Subscript[a, 1]]*CTC[r, 6, 0, 1]*
   Pair[Momentum[b], Momentum[Subscript[a, 1]]]*
   Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[v, 2]]]*
   Subscript[m, 2]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 1]]]*
   (-3*Pair[Momentum[b], Momentum[Subscript[a, 1]]]^2 + 
    Pair[Momentum[b], Momentum[b]]*(Pair[Momentum[Subscript[a, 1]], 
       Momentum[Subscript[a, 1]]] - 7*Subscript[V, 1, 1] + 
      \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]])))/
  (16*Pair[Momentum[b], Momentum[b]]^4) + 
 (315*\[Gamma]*Abs[Subscript[a, 2]]*CTC[r, 6, 0, 1]*
   Pair[Momentum[b], Momentum[Subscript[a, 2]]]*
   Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[v, 1]]]*
   Subscript[m, 1]*\[CapitalPi][LorentzIndex[\[Tau]], Momentum[Subscript[a, 2]]]*
   (-3*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2 + 
    Pair[Momentum[b], Momentum[b]]*(Pair[Momentum[Subscript[a, 2]], 
       Momentum[Subscript[a, 2]]] - 7*Subscript[V, 2, 2] + 
      \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]])))/
  (16*Pair[Momentum[b], Momentum[b]]^4) + 
 (315*\[Gamma]*CTC[r, 6, 0, 1]*Pair[LorentzIndex[\[Tau]], Momentum[b]]*
   (Abs[Subscript[a, 1]]*Pair[Momentum[Subscript[a, 1]], 
      Momentum[Subscript[v, 2]]]*Subscript[m, 2]*
     (33*Pair[Momentum[b], Momentum[Subscript[a, 1]]]^4 - 
      18*Pair[Momentum[b], Momentum[b]]*
       Pair[Momentum[b], Momentum[Subscript[a, 1]]]^2*
       (Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]] - 
        7*Subscript[V, 1, 1] + \[CapitalPi][Momentum[Subscript[a, 1]], 
         Momentum[Subscript[a, 1]]]) + Pair[Momentum[b], Momentum[b]]^
        2*(5*(Pair[Momentum[Subscript[a, 1]], Momentum[
             Subscript[a, 1]]]^2 - 14*Pair[Momentum[Subscript[a, 1]], 
            Momentum[Subscript[a, 1]]]*Subscript[V, 1, 1] + 
          21*Subscript[V, 1, 1]^2) + 
        2*(Pair[Momentum[Subscript[a, 1]], Momentum[Subscript[a, 
             1]]] - 7*Subscript[V, 1, 1])*
         \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]] + 
        \[CapitalPi][Momentum[Subscript[a, 1]], Momentum[Subscript[a, 1]]]^2)) + 
    Abs[Subscript[a, 2]]*Pair[Momentum[Subscript[a, 2]], 
      Momentum[Subscript[v, 1]]]*Subscript[m, 1]*
     (33*Pair[Momentum[b], Momentum[Subscript[a, 2]]]^4 - 
      18*Pair[Momentum[b], Momentum[b]]*
       Pair[Momentum[b], Momentum[Subscript[a, 2]]]^2*
       (Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]] - 
        7*Subscript[V, 2, 2] + \[CapitalPi][Momentum[Subscript[a, 2]], 
         Momentum[Subscript[a, 2]]]) + Pair[Momentum[b], Momentum[b]]^
        2*(5*(Pair[Momentum[Subscript[a, 2]], Momentum[
             Subscript[a, 2]]]^2 - 14*Pair[Momentum[Subscript[a, 2]], 
            Momentum[Subscript[a, 2]]]*Subscript[V, 2, 2] + 
          21*Subscript[V, 2, 2]^2) + 
        2*(Pair[Momentum[Subscript[a, 2]], Momentum[Subscript[a, 
             2]]] - 7*Subscript[V, 2, 2])*
         \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]] + 
        \[CapitalPi][Momentum[Subscript[a, 2]], Momentum[Subscript[a, 2]]]^2))))/
  (64*Pair[Momentum[b], Momentum[b]]^5);



(* ::Subsection::Closed:: *)
(*Odd-in-spin part*)


(* ::Subsubsection::Closed:: *)
(*Factorizable portion*)


(* ::Input::Initialization:: *)
Impulse2PMOddFactorizableGO[0]=((\[Gamma]*(-3+5*\[Gamma]^2)*(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]*(4*Subscript[m,1]+3*Subscript[m,2])+Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]*(3*Subscript[m,1]+4*Subscript[m,2])-3*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*(4*Subscript[m,1]+3*Subscript[m,2])+Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*(3*Subscript[m,1]+4*Subscript[m,2]))))/((-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]));
Impulse2PMOddFactorizableGO[1]=-((3*(200*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-560*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+360*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+510*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-1460*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+950*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-102*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+292*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-190*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+80*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-280*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+200*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+400*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-1200*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+800*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-80*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+240*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2])*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]])/(8*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3)+(3*(400*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-1200*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+800*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+80*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-280*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+200*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-80*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+240*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+510*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-1460*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+950*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+200*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-560*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+360*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-102*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+292*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-190*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2])*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]])/(8*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3)+(3*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(-700*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+1960*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-1260*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-1400*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+4200*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-2800*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-1785*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+5110*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-3325*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-280*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+980*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-700*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+100*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-280*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+180*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+255*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-730*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+475*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+510*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-1460*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+950*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+200*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-600*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+400*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+40*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-140*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+100*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+400*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-1200*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+800*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-280*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+980*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-700*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-1785*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+5110*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-3325*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-1400*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+4200*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-2800*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-700*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+1960*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-1260*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+40*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-140*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+100*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+200*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-600*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+400*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+400*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-1200*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+800*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+255*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-730*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+475*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+100*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-280*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+180*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+510*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-1460*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+950*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-160*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+320*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-330*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+650*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+20*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+100*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-160*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+400*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+30*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-150*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+40*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-200*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+40*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-200*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+30*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-150*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-160*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+400*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+20*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+100*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-330*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+650*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-160*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+320*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+100*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-280*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+180*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+255*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-730*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+475*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+40*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-140*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+100*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+200*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-600*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+400*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*(4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*((-2+5*\[Gamma]^2)*Subscript[m,1]+(-5+9*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*(40*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-51+95*\[Gamma]^2)*Subscript[m,2]))*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))/(8*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3)+(3*(-(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]*(-5*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*((-51+95*\[Gamma]^2)*Subscript[m,1]+40*(-1+2*\[Gamma]^2)*Subscript[m,2])-20*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((-2+5*\[Gamma]^2)*Subscript[m,1]+(-5+9*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[b],Momentum[b]]*(\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-51+95*\[Gamma]^2)*Subscript[m,1]+40*(-1+2*\[Gamma]^2)*Subscript[m,2])+4*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-2+5*\[Gamma]^2)*Subscript[m,1]+(-5+9*\[Gamma]^2)*Subscript[m,2])-66*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]+130*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]-32*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]+80*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]+8*Subscript[m,1]*Subscript[V,1,2]-40*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]+6*Subscript[m,2]*Subscript[V,1,2]-30*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]+4*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]+20*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]-32*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]+64*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]+51*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-146*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+95*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+40*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-120*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+80*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+4*\[Gamma]*(-1+\[Gamma]^2)*((-2+5*\[Gamma]^2)*Subscript[m,1]+(-5+9*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))-Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]*(-20*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*((-5+9*\[Gamma]^2)*Subscript[m,1]+(-2+5*\[Gamma]^2)*Subscript[m,2])-5*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(40*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-51+95*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[b],Momentum[b]]*(4*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-5+9*\[Gamma]^2)*Subscript[m,1]+(-2+5*\[Gamma]^2)*Subscript[m,2])+\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(40*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-51+95*\[Gamma]^2)*Subscript[m,2])-32*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]+64*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]+4*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]+20*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]+6*Subscript[m,1]*Subscript[V,1,2]-30*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]+8*Subscript[m,2]*Subscript[V,1,2]-40*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]-32*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]+80*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]-66*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]+130*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]+4*\[Gamma]*(-1+\[Gamma]^2)*((-5+9*\[Gamma]^2)*Subscript[m,1]+(-2+5*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+\[Gamma]*(-1+\[Gamma]^2)*(40*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-51+95*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))))/(8*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]^3));
Impulse2PMOddFactorizableGO[2]=-((5*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]]*(7056*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-27216*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+33264*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-13104*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+27216*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-108864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+136080*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-54432*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+31500*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-123228*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+151956*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-60228*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+22176*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-92232*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+117936*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-47880*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-784*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+3024*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-3696*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+1456*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-3500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+13692*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-16884*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+6692*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-10500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+41076*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-50652*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+20076*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-1956*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+2412*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-956*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+352*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-1464*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+1872*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-760*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-30240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+12096*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+1512*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-9072*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+13608*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+22176*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-92232*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+117936*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-47880*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+16128*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-72576*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+96768*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-40320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+27216*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-108864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+136080*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-54432*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-168*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+1008*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-1512*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+672*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-1792*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+8064*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-10752*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+4480*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-32256*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+13440*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+256*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-1152*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+1536*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+432*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-1728*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+2160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-864*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-4928*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+20496*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-26208*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+10640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-4032*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+2688*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+5432*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-16240*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+10808*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-776*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+2320*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-1544*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-168*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-672*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+840*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+448*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-4928*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+4480*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-64*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+704*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-640*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-280*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+1568*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-1288*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-1008*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+5376*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-4368*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+144*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-768*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+624*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-896*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+3136*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-2240*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-1344*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+6384*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-5040*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+192*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-912*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+720*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+2688*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-8736*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+6048*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+1288*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-6608*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+5320*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-184*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+944*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-760*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+3584*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-10864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+7280*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-16128*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+10752*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-768*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+2304*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-1536*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-2352*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+9072*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-11088*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+4368*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-10500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+41076*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-50652*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+20076*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+1500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-5868*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+7236*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-2868*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-504*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3024*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-4536*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2016*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-32256*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+13440*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+768*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-3456*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+4608*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1920*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-30240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-4928*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+20496*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-26208*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+10640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+864*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-3456*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+4320*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1728*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-4928*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+20496*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-26208*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+10640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-30240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+704*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-2928*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+3744*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1520*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+352*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1464*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1872*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-760*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+432*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1728*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-864*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))/(64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^5)+(5*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]]*(27216*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-108864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+136080*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-54432*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+16128*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-72576*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+96768*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-40320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+22176*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-92232*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+117936*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-47880*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+1512*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-9072*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+13608*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-4928*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+20496*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-26208*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+10640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-1792*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+8064*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-10752*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+4480*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-168*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+1008*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-1512*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+672*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-32256*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+13440*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+432*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-1728*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+2160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-864*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+256*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-1152*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+1536*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+22176*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-92232*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+117936*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-47880*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+31500*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-123228*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+151956*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-60228*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+27216*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-108864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+136080*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-54432*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+7056*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-27216*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+33264*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-13104*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-30240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+12096*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-3500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+13692*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-16884*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+6692*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-784*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+3024*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-3696*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+1456*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-10500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+41076*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-50652*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+20076*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+352*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-1464*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+1872*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-760*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-1956*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+2412*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-956*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-16128*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+10752*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+3584*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-10864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+7280*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-768*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+2304*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-1536*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+1288*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-6608*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+5320*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+2688*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-8736*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+6048*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-184*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+944*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-760*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-1344*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+6384*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-5040*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-896*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+3136*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-2240*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+192*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-912*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+720*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-1008*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+5376*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-4368*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-280*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+1568*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-1288*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+144*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-768*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+624*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+448*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-4928*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+4480*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-168*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-672*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+840*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-64*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+704*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-640*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+5432*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-16240*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+10808*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-4032*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+2688*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-776*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+2320*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-1544*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+432*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1728*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-864*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+352*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1464*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+1872*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-760*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-30240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-4928*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+20496*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-26208*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+10640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+704*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-2928*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+3744*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1520*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-4928*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+20496*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-26208*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+10640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-30240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+864*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-3456*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+4320*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-1728*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-32256*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+13440*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-504*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3024*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-4536*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2016*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+768*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-3456*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+4608*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1920*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-10500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+41076*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-50652*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+20076*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2352*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+9072*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-11088*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+4368*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-5868*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+7236*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2868*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))/(64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^5)+(5*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(-19404*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+74844*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-91476*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+36036*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-149688*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+598752*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-748440*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+299376*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-44352*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+199584*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-266112*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+110880*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-86625*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+338877*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-417879*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+165627*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-121968*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+507276*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-648648*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+263340*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-4158*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+24948*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-37422*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+16632*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+3528*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-13608*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+16632*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-6552*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+13608*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-54432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+68040*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-27216*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+15750*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-61614*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+75978*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-30114*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+11088*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-46116*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]+58968*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-23940*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]-588*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,1]+2268*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,1]-2772*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,1]+1092*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,1]-2625*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,1]+10269*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,1]-12663*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,1]+5019*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,1]+31500*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-123228*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+151956*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-60228*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+22176*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-92232*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+117936*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-47880*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-3500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+13692*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]-16884*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+6692*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]+13608*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-54432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+68040*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-27216*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+8064*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-36288*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+48384*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-20160*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+11088*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-46116*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+58968*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-23940*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+756*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-4536*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+6804*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-3024*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-4536*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+18144*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-22680*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+9072*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-3696*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+15372*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-19656*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+7980*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]-8064*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+3360*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]-126*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+756*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]-1134*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+504*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+27216*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-108864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+136080*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-54432*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+16128*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-72576*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+96768*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-40320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-1792*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+8064*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-10752*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]+4480*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]-4158*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+24948*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-37422*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+16632*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-121968*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+507276*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-648648*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+263340*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-86625*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+338877*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-417879*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+165627*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-44352*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+199584*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-266112*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+110880*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-149688*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+598752*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-748440*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+299376*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-19404*\[Gamma]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+74844*\[Gamma]^3*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-91476*\[Gamma]^5*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+36036*\[Gamma]^7*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+756*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-4536*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+6804*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-3024*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+11088*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-46116*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+58968*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-23940*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+8064*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-36288*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+48384*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-20160*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+13608*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-54432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+68040*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-27216*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]-126*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]+756*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]-1134*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]+504*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]-1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]-8064*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]+3360*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]+16128*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-72576*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+96768*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-40320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+27216*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-108864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+136080*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-54432*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-1792*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+8064*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]-10752*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+4480*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]+11088*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-46116*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+58968*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-23940*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+15750*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-61614*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+75978*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-30114*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+13608*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-54432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+68040*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-27216*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+3528*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-13608*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+16632*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-6552*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-3696*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+15372*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-19656*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+7980*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-4536*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+18144*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-22680*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+9072*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]-2625*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,2]+10269*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,2]-12663*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,2]+5019*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,2]-588*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,2]+2268*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,2]-2772*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,2]+1092*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,2]+22176*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-92232*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+117936*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-47880*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+31500*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-123228*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+151956*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-60228*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-3500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+13692*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-16884*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]+6692*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+18144*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-12096*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-24192*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+72576*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-48384*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-24444*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+73080*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-48636*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-16128*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+48888*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-32760*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+2016*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,1]-6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,1]+4032*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,1]+8148*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,1]-24360*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,1]+16212*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,1]+5432*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]-16240*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+10808*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]+8064*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,1]-24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,1]+16128*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,1]+5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,1]-16296*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,1]+10920*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,1]+5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]-16128*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+10752*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]+756*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+3024*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-3780*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-5796*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+29736*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-23940*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-2016*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+22176*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-20160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-12096*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+39312*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-27216*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-252*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,1]-1008*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,1]+1260*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,1]+672*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,1]-7392*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,1]+6720*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,1]+448*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]-4928*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+4480*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]+1932*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,1]-9912*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,1]+7980*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,1]+4032*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,1]-13104*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,1]+9072*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,1]+1288*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-6608*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]+5320*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]-1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]^2+2688*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]^2-5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]^2+10752*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]^2-126*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]^2+1428*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]^2-294*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]^2+672*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]^2+3360*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]^2+1260*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-7056*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+5796*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+6048*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-28728*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+22680*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+4536*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-24192*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+19656*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+4032*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-14112*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+10080*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-420*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,2]+2352*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,2]-1932*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,2]-1512*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,2]+8064*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,2]-6552*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,1,2]-1008*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]+5376*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-4368*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]-2016*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,2]+9576*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,2]-7560*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,2]-1344*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,2]+4704*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,2]-3360*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,1,2]-1344*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+6384*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]-5040*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]+4032*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-14112*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+10080*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+4536*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-24192*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+19656*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+6048*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-28728*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+22680*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+1260*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-7056*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+5796*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-1344*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,2]+4704*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,2]-3360*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,2]-2016*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,2]+9576*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,2]-7560*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,1,2]-1344*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]+6384*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-5040*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]-1512*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,2]+8064*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,2]-6552*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,2]-420*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,2]+2352*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,2]-1932*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,1,2]-1008*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+5376*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]-4368*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]+336*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,1,2]-1344*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,1,2]+1344*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,1,2]-5376*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,1,2]+2016*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,1,2]-3360*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,1,2]+2184*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,1,2]-7560*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,1,2]-12096*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+39312*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-27216*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-2016*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+22176*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-20160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-5796*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+29736*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-23940*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+756*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+3024*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-3780*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+4032*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,2,2]-13104*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,2,2]+9072*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,2,2]+1932*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,2,2]-9912*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,2,2]+7980*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*Subscript[V,2,2]+1288*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]-6608*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+5320*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]+672*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,2,2]-7392*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,2,2]+6720*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,2,2]-252*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,2,2]-1008*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,2,2]+1260*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*Subscript[V,2,2]+448*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-4928*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]+4480*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]-16128*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+48888*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-32760*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-24444*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+73080*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-48636*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-24192*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+72576*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-48384*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+18144*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-12096*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,2,2]-16296*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,2,2]+10920*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,2,2]+8064*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,2,2]-24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,2,2]+16128*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*Subscript[V,2,2]+5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]-16128*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+10752*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]+8148*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,2,2]-24360*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,2,2]+16212*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,2,2]+2016*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,2,2]-6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,2,2]+4032*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*Subscript[V,2,2]+5432*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-16240*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]+10808*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]-8064*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,2,2]+16128*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,2,2]-4872*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,2,2]+10920*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,2,2]-4872*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,2,2]+10920*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,2,2]-8064*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,2,2]+16128*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,2,2]+2184*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]*Subscript[V,2,2]-7560*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]*Subscript[V,2,2]+2016*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]*Subscript[V,2,2]-3360*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]*Subscript[V,2,2]+1344*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]*Subscript[V,2,2]-5376*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]*Subscript[V,2,2]+336*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]*Subscript[V,2,2]-1344*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]*Subscript[V,2,2]+672*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]^2+3360*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]^2-126*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]^2+1428*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]^2-294*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]^2-5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]^2+10752*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]^2-1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]^2+2688*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]^2+10584*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-40824*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+49896*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-19656*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+13608*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-54432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+68040*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-27216*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+47250*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-184842*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+227934*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-90342*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+11088*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-46116*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+58968*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-23940*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-392*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+1512*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1848*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+728*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1750*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+6846*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-8442*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3346*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-10500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+41076*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-50652*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+20076*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1512*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-7560*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3024*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1232*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5124*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-6552*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2660*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2268*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-13608*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+20412*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-9072*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+11088*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-46116*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+58968*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-23940*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+24192*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-108864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+145152*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-60480*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+13608*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-54432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+68040*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-27216*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-84*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+504*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-756*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+336*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-896*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+4032*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-5376*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2240*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-32256*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+13440*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1232*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5124*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-6552*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2660*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1512*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-7560*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3024*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+672*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-2016*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+1344*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2716*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-8120*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5404*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-84*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-336*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+420*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+224*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-2464*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-140*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+784*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-644*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-504*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2688*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-2184*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-448*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+1568*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1120*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-672*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3192*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-2520*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-4368*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3024*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+644*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-3304*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2660*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+1792*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-5432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3640*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2688*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-8064*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+5376*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-588*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+2268*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-2772*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+1092*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-2625*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+10269*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-12663*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+5019*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-126*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+756*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-1134*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+504*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-8064*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+3360*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+54432*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-217728*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+272160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-108864*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+44352*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-184464*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+235872*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-95760*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-4928*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+20496*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-26208*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+10640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-30240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+44352*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-184464*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+235872*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-95760*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+54432*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-217728*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+272160*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-108864*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-6048*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-30240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-4928*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+20496*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-26208*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]+10640*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+13608*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-54432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+68040*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-27216*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+24192*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-108864*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+145152*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-60480*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+11088*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-46116*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+58968*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-23940*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2268*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-13608*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+20412*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-9072*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1512*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7560*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3024*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1232*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5124*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-6552*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2660*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2464*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+10248*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-13104*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5320*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-896*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+4032*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-5376*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2240*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-84*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+504*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-756*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+336*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-5376*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+24192*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-32256*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+13440*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+11088*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-46116*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+58968*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-23940*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+47250*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-184842*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+227934*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-90342*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+13608*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-54432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+68040*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-27216*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+10584*\[Gamma]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-40824*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+49896*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-19656*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1232*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5124*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-6552*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2660*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1512*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7560*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3024*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-3024*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+12096*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-15120*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+6048*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1750*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+6846*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-8442*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3346*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-392*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1512*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1848*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+728*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-10500*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+41076*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-50652*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+20076*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2688*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-8064*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5376*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1792*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-5432*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3640*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+644*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-3304*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2660*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-4368*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3024*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-672*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3192*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2520*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-448*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1568*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1120*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-504*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2688*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2184*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-140*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+784*\[Gamma]^2*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-644*\[Gamma]^4*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+224*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2464*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2240*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-84*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-336*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+420*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2716*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-8120*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5404*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+672*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-2016*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+1344*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1512*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7560*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3024*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1232*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5124*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-6552*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2660*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1232*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+5124*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-6552*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+2660*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1512*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7560*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+3024*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1344*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+6048*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-8064*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+3360*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-126*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+756*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-1134*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+504*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-2625*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+10269*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-12663*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+5019*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-588*\[Gamma]*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+2268*\[Gamma]^3*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-2772*\[Gamma]^5*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+1092*\[Gamma]^7*Pair[Momentum[b],Momentum[b]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2))/(64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^5)+(5*(-(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]*(63*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*((-125+239*\[Gamma]^2)*Subscript[m,1]+32*(-2+5*\[Gamma]^2)*Subscript[m,2])+126*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*(3*(-1+4*\[Gamma]^2)*Subscript[m,1]+2*(-7+13*\[Gamma]^2)*Subscript[m,2])-112*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*((-44+95*\[Gamma]^2)*Subscript[m,1]+54*(-1+2*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-28*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-44+95*\[Gamma]^2)*Subscript[m,1]+54*(-1+2*\[Gamma]^2)*Subscript[m,2])+\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(3*(-1+4*\[Gamma]^2)*Subscript[m,1]+2*(-7+13*\[Gamma]^2)*Subscript[m,2])-64*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]+130*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]-48*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]+108*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]+16*Subscript[m,1]*Subscript[V,1,2]-40*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]+5*Subscript[m,2]*Subscript[V,1,2]-23*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]+3*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]+15*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]-24*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]+48*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]+44*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-139*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+95*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+54*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-162*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+108*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+9*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-45*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+36*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+42*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-120*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+78*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])+14*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(18*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*((-44+95*\[Gamma]^2)*Subscript[m,1]+54*(-1+2*\[Gamma]^2)*Subscript[m,2])-Pair[Momentum[b],Momentum[b]]*(2*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-44+95*\[Gamma]^2)*Subscript[m,1]+54*(-1+2*\[Gamma]^2)*Subscript[m,2])+\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-125+239*\[Gamma]^2)*Subscript[m,1]+32*(-2+5*\[Gamma]^2)*Subscript[m,2])-194*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]+386*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]-16*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]+160*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]+36*Subscript[m,1]*Subscript[V,1,2]-156*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]+48*Subscript[m,2]*Subscript[V,1,2]-180*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]-46*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]+190*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]-192*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]+384*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]+375*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1092*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+717*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+192*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-672*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+480*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+88*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-278*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+190*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+108*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-324*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+216*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+Pair[Momentum[b],Momentum[b]]^2*(3*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((-125+239*\[Gamma]^2)*Subscript[m,1]+32*(-2+5*\[Gamma]^2)*Subscript[m,2])+6*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(3*(-1+4*\[Gamma]^2)*Subscript[m,1]+2*(-7+13*\[Gamma]^2)*Subscript[m,2])-768*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]^2+1536*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]^2+96*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]^2+480*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]^2+192*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,1,2]-768*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,1,2]+312*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,1,2]-1080*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,1,2]-696*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,2,2]+1560*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,2,2]-1152*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,2,2]+2304*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,2,2]+288*Subscript[m,1]*Subscript[V,1,2]*Subscript[V,2,2]-480*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]*Subscript[V,2,2]+48*Subscript[m,2]*Subscript[V,1,2]*Subscript[V,2,2]-192*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]*Subscript[V,2,2]-18*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]^2+204*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]^2-42*\[Gamma]^5*Subscript[m,1]*Subscript[V,2,2]^2-192*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]^2+384*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]^2+388*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1160*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+772*\[Gamma]^5*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+32*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-352*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+320*\[Gamma]^5*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-72*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+384*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-312*\[Gamma]^4*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-96*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+456*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-360*\[Gamma]^4*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+92*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-472*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+380*\[Gamma]^5*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+384*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-1152*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+768*\[Gamma]^5*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-375*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+1467*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-1809*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+717*\[Gamma]^7*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-192*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+864*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-1152*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+480*\[Gamma]^7*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-352*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+1464*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-1872*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+760*\[Gamma]^7*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-432*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+1728*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-2160*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+864*\[Gamma]^7*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+256*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-776*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+520*\[Gamma]^5*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-624*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+432*\[Gamma]^5*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-64*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+224*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-160*\[Gamma]^4*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-20*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+112*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-92*\[Gamma]^4*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-12*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-48*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+60*\[Gamma]^5*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+96*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-288*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+192*\[Gamma]^5*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-176*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+732*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-936*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+380*\[Gamma]^7*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-216*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+864*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1080*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+432*\[Gamma]^7*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-18*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+108*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-162*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+72*\[Gamma]^7*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-84*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+324*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-396*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+156*\[Gamma]^7*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+4*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]*(6*\[Gamma]*(-32+65*\[Gamma]^2)*Subscript[V,1,1]-24*(-2+5*\[Gamma]^2)*Subscript[V,1,2]+9*\[Gamma]*(1+5*\[Gamma]^2)*Subscript[V,2,2]+\[Gamma]*(-1+\[Gamma]^2)*((-44+95*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+3*(-1+4*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+Subscript[m,2]*(36*\[Gamma]*(-4+9*\[Gamma]^2)*Subscript[V,1,1]+(15-69*\[Gamma]^2)*Subscript[V,1,2]+72*\[Gamma]*(-1+2*\[Gamma]^2)*Subscript[V,2,2]+2*\[Gamma]*(-1+\[Gamma]^2)*(27*(-1+2*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+(-7+13*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))+2*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(6*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-44+95*\[Gamma]^2)*Subscript[m,1]+54*(-1+2*\[Gamma]^2)*Subscript[m,2])+4*Subscript[m,2]*(12*\[Gamma]*(-1+10*\[Gamma]^2)*Subscript[V,1,1]-9*(-4+15*\[Gamma]^2)*Subscript[V,1,2]+144*\[Gamma]*(-1+2*\[Gamma]^2)*Subscript[V,2,2]+\[Gamma]*(-1+\[Gamma]^2)*(8*(-2+5*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+27*(-1+2*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+Subscript[m,1]*(6*\[Gamma]*(-97+193*\[Gamma]^2)*Subscript[V,1,1]-36*(-3+13*\[Gamma]^2)*Subscript[V,1,2]+6*\[Gamma]*(-23+95*\[Gamma]^2)*Subscript[V,2,2]+\[Gamma]*(-1+\[Gamma]^2)*((-125+239*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+2*(-44+95*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))))))-Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]*(126*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[Subscript[a,1]]]^4*(2*(-7+13*\[Gamma]^2)*Subscript[m,1]+3*(-1+4*\[Gamma]^2)*Subscript[m,2])+63*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[Subscript[a,2]]]^4*(32*(-2+5*\[Gamma]^2)*Subscript[m,1]+(-125+239*\[Gamma]^2)*Subscript[m,2])-112*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*(54*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-44+95*\[Gamma]^2)*Subscript[m,2])*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]-14*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(2*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(54*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-44+95*\[Gamma]^2)*Subscript[m,2])+\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(32*(-2+5*\[Gamma]^2)*Subscript[m,1]+(-125+239*\[Gamma]^2)*Subscript[m,2])-192*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]+384*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]-46*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]+190*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]+48*Subscript[m,1]*Subscript[V,1,2]-180*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]+36*Subscript[m,2]*Subscript[V,1,2]-156*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]-16*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]+160*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]-194*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]+386*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]+108*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-324*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+216*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+88*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-278*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+190*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+192*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-672*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+480*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+375*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1092*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+717*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])+28*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*(9*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*(54*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-44+95*\[Gamma]^2)*Subscript[m,2])-Pair[Momentum[b],Momentum[b]]*(\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(2*(-7+13*\[Gamma]^2)*Subscript[m,1]+3*(-1+4*\[Gamma]^2)*Subscript[m,2])+\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(54*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-44+95*\[Gamma]^2)*Subscript[m,2])-24*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]+48*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]+3*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]+15*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]+5*Subscript[m,1]*Subscript[V,1,2]-23*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]+16*Subscript[m,2]*Subscript[V,1,2]-40*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]-48*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]+108*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]-64*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]+130*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]+42*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-120*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+78*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+9*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-45*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+36*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+54*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-162*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+108*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+44*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-139*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+95*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+Pair[Momentum[b],Momentum[b]]^2*(6*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*(2*(-7+13*\[Gamma]^2)*Subscript[m,1]+3*(-1+4*\[Gamma]^2)*Subscript[m,2])+3*\[Gamma]*(-1+\[Gamma]^2)^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(32*(-2+5*\[Gamma]^2)*Subscript[m,1]+(-125+239*\[Gamma]^2)*Subscript[m,2])-192*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]^2+384*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]^2-18*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]^2+204*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]^2-42*\[Gamma]^5*Subscript[m,2]*Subscript[V,1,1]^2+48*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,1,2]-192*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,1,2]+288*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,1,2]-480*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,1,2]-1152*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,2,2]+2304*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]*Subscript[V,2,2]-696*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,2,2]+1560*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]*Subscript[V,2,2]+312*Subscript[m,1]*Subscript[V,1,2]*Subscript[V,2,2]-1080*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]*Subscript[V,2,2]+192*Subscript[m,2]*Subscript[V,1,2]*Subscript[V,2,2]-768*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]*Subscript[V,2,2]+96*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]^2+480*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]^2-768*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]^2+1536*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]^2+96*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-288*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+192*\[Gamma]^5*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-12*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-48*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+60*\[Gamma]^5*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-20*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+112*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-92*\[Gamma]^4*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-64*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+224*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-160*\[Gamma]^4*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+192*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-624*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+432*\[Gamma]^5*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+256*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-776*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+520*\[Gamma]^5*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-84*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+324*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-396*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+156*\[Gamma]^7*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-18*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+108*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-162*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2+72*\[Gamma]^7*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2-432*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+1728*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-2160*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+864*\[Gamma]^7*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-352*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+1464*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2-1872*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+760*\[Gamma]^7*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2+384*\[Gamma]*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1152*\[Gamma]^3*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+768*\[Gamma]^5*Subscript[m,1]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+92*\[Gamma]*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-472*\[Gamma]^3*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+380*\[Gamma]^5*Subscript[m,2]*Subscript[V,1,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-96*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+456*\[Gamma]^2*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-360*\[Gamma]^4*Subscript[m,1]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-72*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+384*\[Gamma]^2*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-312*\[Gamma]^4*Subscript[m,2]*Subscript[V,1,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+32*\[Gamma]*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-352*\[Gamma]^3*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+320*\[Gamma]^5*Subscript[m,1]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+388*\[Gamma]*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1160*\[Gamma]^3*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+772*\[Gamma]^5*Subscript[m,2]*Subscript[V,2,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-216*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+864*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-1080*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+432*\[Gamma]^7*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-176*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+732*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-936*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]+380*\[Gamma]^7*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-192*\[Gamma]*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+864*\[Gamma]^3*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-1152*\[Gamma]^5*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+480*\[Gamma]^7*Subscript[m,1]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-375*\[Gamma]*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+1467*\[Gamma]^3*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2-1809*\[Gamma]^5*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+717*\[Gamma]^7*Subscript[m,2]*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2+4*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(3*\[Gamma]*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(54*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-44+95*\[Gamma]^2)*Subscript[m,2])+Subscript[m,1]*(72*\[Gamma]*(-1+2*\[Gamma]^2)*Subscript[V,1,1]+(15-69*\[Gamma]^2)*Subscript[V,1,2]+36*\[Gamma]*(-4+9*\[Gamma]^2)*Subscript[V,2,2]+2*\[Gamma]*(-1+\[Gamma]^2)*((-7+13*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+27*(-1+2*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+Subscript[m,2]*(9*(\[Gamma]+5*\[Gamma]^3)*Subscript[V,1,1]-24*(-2+5*\[Gamma]^2)*Subscript[V,1,2]+6*\[Gamma]*(-32+65*\[Gamma]^2)*Subscript[V,2,2]+\[Gamma]*(-1+\[Gamma]^2)*(3*(-1+4*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+(-44+95*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))+2*(-1+\[Gamma]^2)*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(4*Subscript[m,1]*(144*\[Gamma]*(-1+2*\[Gamma]^2)*Subscript[V,1,1]-9*(-4+15*\[Gamma]^2)*Subscript[V,1,2]+12*\[Gamma]*(-1+10*\[Gamma]^2)*Subscript[V,2,2]+\[Gamma]*(-1+\[Gamma]^2)*(27*(-1+2*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+8*(-2+5*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+Subscript[m,2]*(6*\[Gamma]*(-23+95*\[Gamma]^2)*Subscript[V,1,1]-36*(-3+13*\[Gamma]^2)*Subscript[V,1,2]+6*\[Gamma]*(-97+193*\[Gamma]^2)*Subscript[V,2,2]+\[Gamma]*(-1+\[Gamma]^2)*(2*(-44+95*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]+(-125+239*\[Gamma]^2)*\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))))))/(64*(-1+\[Gamma]^2)^3*Pair[Momentum[b],Momentum[b]]^5));


(* ::Subsubsection::Closed:: *)
(*Spin^5 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMOddContactGO[B5000]=(45*\[Gamma]*(-3+7*\[Gamma]^2)*CTC[b,5,0,0,0]*((Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]-7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]])*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]-7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]])*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMOddContactGO[D500]=(45*\[Gamma]*CTC[d,5,0,0]*(Pair[Momentum[b],Momentum[b]]*(14*Pair[Momentum[b],Momentum[Subscript[a,2]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(14*Pair[Momentum[b],Momentum[Subscript[a,1]]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]]+Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*(7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2-Pair[Momentum[b],Momentum[b]]*(3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-21*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]))))+Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(7*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2-Pair[Momentum[b],Momentum[b]]*(3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-21*Subscript[V,2,2]+\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(-9*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]-9*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]+Pair[Momentum[b],Momentum[b]]*(Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Subscript[m,2]*(3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-21*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]])+Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Subscript[m,1]*(3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-21*Subscript[V,2,2]+\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]])))))/(16*Pair[Momentum[b],Momentum[b]]^4);
Impulse2PMOddContactGO[F5000]=0;
Impulse2PMOddContactGO[P500]=(45*(-1+7*\[Gamma]^2)*CTC[p,5,0,0]*(Abs[Subscript[a,2]]*(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]-7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]])*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]+Abs[Subscript[a,1]]*(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]-7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]])*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMOddContactGO[R500]=(45*CTC[r,5,0,0]*(Abs[Subscript[a,1]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[v,2]]]*Subscript[m,2]*(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]*(7*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2-Pair[Momentum[b],Momentum[b]]*(3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-7*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]))+7*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*(2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,1]]]*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,1]]]+Pair[LorentzIndex[\[Tau]],Momentum[b]]*(-9*Pair[Momentum[b],Momentum[Subscript[a,1]]]^2+Pair[Momentum[b],Momentum[b]]*(3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]-7*Subscript[V,1,1]+\[CapitalPi][Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]))))+Abs[Subscript[a,2]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[v,1]]]*Subscript[m,1]*(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]*(7*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2-Pair[Momentum[b],Momentum[b]]*(3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7*Subscript[V,2,2]+\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))+7*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*(2*Pair[Momentum[b],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[a,2]]]*\[CapitalPi][LorentzIndex[\[Tau]],Momentum[Subscript[a,2]]]+Pair[LorentzIndex[\[Tau]],Momentum[b]]*(-9*Pair[Momentum[b],Momentum[Subscript[a,2]]]^2+Pair[Momentum[b],Momentum[b]]*(3*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]-7*Subscript[V,2,2]+\[CapitalPi][Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]))))))/(8*Pair[Momentum[b],Momentum[b]]^4);


(* ::Section::Closed:: *)
(*Aligned-spin, spin^6 2PM impulse*)


(* ::Subsection::Closed:: *)
(*Even-in-spin part*)


(* ::Subsubsection::Closed:: *)
(*Factorizable portion*)


(* ::Input::Initialization:: *)
Impulse2PMEvenFactorizableAS[0]=3*(-1+5*\[Gamma]^2)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Subscript[m,1]+Subscript[m,2]);
Impulse2PMEvenFactorizableAS[1]=(6*(3-21*\[Gamma]^2+20*\[Gamma]^4)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2]))/((-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]])+(3*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((15-102*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+4*(2-15*\[Gamma]^2+15*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]])+(3*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((8-60*\[Gamma]^2+60*\[Gamma]^4)*Subscript[m,1]+(15-102*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]);
Impulse2PMEvenFactorizableAS[2]=(15*(12-95*\[Gamma]^2+95*\[Gamma]^4)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2*(Subscript[m,1]+Subscript[m,2]))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2)+(45*(12-95*\[Gamma]^2+95*\[Gamma]^4)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2]))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2)+(5*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,2]))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2)+(5*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(24*\[Gamma]^2*(-4+5*\[Gamma]^2)*Subscript[m,1]+(35-250*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2]))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2)+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((5*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*(3*(5-37*\[Gamma]^2+36*\[Gamma]^4)*Subscript[m,1]+4*(2-19*\[Gamma]^2+20*\[Gamma]^4)*Subscript[m,2]))/((-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2)+(5*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((8-76*\[Gamma]^2+80*\[Gamma]^4)*Subscript[m,1]+3*(5-37*\[Gamma]^2+36*\[Gamma]^4)*Subscript[m,2]))/((-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2));
Impulse2PMEvenFactorizableAS[3]=(35*(4-35*\[Gamma]^2+36*\[Gamma]^4)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^3*(Subscript[m,1]+Subscript[m,2]))/(2*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(105*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*((21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,2]))/(64*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(105*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*(8*(-1-5*\[Gamma]^2+8*\[Gamma]^4)*Subscript[m,1]+(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2]))/(64*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((175*(4-35*\[Gamma]^2+36*\[Gamma]^4)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2]))/(2*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(105*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(105*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*((1-27*\[Gamma]^2+32*\[Gamma]^4)*Subscript[m,1]+(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3))+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2*((35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,2]))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2]))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3))(*(35*(4-35*\[Gamma]^2+36*\[Gamma]^4)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^3*(Subscript[m,1]+Subscript[m,2]))/(2*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(21*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*(5*(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,1]+16*(-3-12*\[Gamma]^2+20*\[Gamma]^4)*Subscript[m,2]))/(64*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(21*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*(16*(-3-12*\[Gamma]^2+20*\[Gamma]^4)*Subscript[m,1]+5*(21-154*\[Gamma]^2+149*\[Gamma]^4)*Subscript[m,2]))/(64*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*((175*(4-35*\[Gamma]^2+36*\[Gamma]^4)*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(Subscript[m,1]+Subscript[m,2]))/(2*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(21*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*((3-133*\[Gamma]^2+160*\[Gamma]^4)*Subscript[m,1]+5*(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(21*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*(5*(7-53*\[Gamma]^2+52*\[Gamma]^4)*Subscript[m,1]+(3-133*\[Gamma]^2+160*\[Gamma]^4)*Subscript[m,2]))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3))+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2*((35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,1]+2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,2]))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3)+(35*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(2*(8-88*\[Gamma]^2+95*\[Gamma]^4)*Subscript[m,1]+(30-239*\[Gamma]^2+239*\[Gamma]^4)*Subscript[m,2]))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3))*);


(* ::Subsubsection::Closed:: *)
(*Spin^5 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMEvenContactAS[B5000]=(945*(1-8*\[Gamma]^2+7*\[Gamma]^4)*CTC[b,5,0,0,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[D500]=(-315*(-1+\[Gamma]^2)*CTC[d,5,0,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[F5000]=0;
Impulse2PMEvenContactAS[P500]=0;
Impulse2PMEvenContactAS[R500]=0;


(* ::Subsubsection::Closed:: *)
(*Spin^6 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMEvenContactAS[A6100]=(-1575*(3-30*\[Gamma]^2+35*\[Gamma]^4)*CTC[a,6,1,0,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[A6110]=(-1575*(-1+\[Gamma]^2)*(1-14*\[Gamma]^2+21*\[Gamma]^4)*CTC[a,6,1,1,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/(2*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[A6000-A6002]=(-315*(3-27*\[Gamma]^2+28*\[Gamma]^4)*(CTC[a,6,0,0,0]-CTC[a,6,0,0,2])*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/(2*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[B6001]=(945*(1-8*\[Gamma]^2+7*\[Gamma]^4)*CTC[b,6,0,0,1]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[C610]=(945*(-1+5*\[Gamma]^2)*CTC[c,6,1,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/(8*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[C600-C602]=(315*(-1+\[Gamma]^2)*(CTC[c,6,0,0]-CTC[c,6,0,2])*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/(16*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[D601]=(-315*(-1+\[Gamma]^2)*CTC[d,6,0,1]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[E610]=(-945*CTC[e,6,1,0]*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^3*Subscript[m,1]+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^3*Subscript[m,2]))/(8*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMEvenContactAS[F6001]=0;
Impulse2PMEvenContactAS[G6100]=0;
Impulse2PMEvenContactAS[G6110]=0;
Impulse2PMEvenContactAS[G6000-G6002]=0;
Impulse2PMEvenContactAS[P601]=0;
Impulse2PMEvenContactAS[Q610]=0;
Impulse2PMEvenContactAS[R601]=0;


(* ::Subsection::Closed:: *)
(*Odd-in-spin part*)


(* ::Subsubsection::Closed:: *)
(*Factorizable portion*)


(* ::Input::Initialization:: *)
Impulse2PMOddFactorizableAS[0]=((\[Gamma]*(-3+5*\[Gamma]^2)*(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]*(4*Subscript[m,1]+3*Subscript[m,2])+Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]*(3*Subscript[m,1]+4*Subscript[m,2])-3*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*(4*Subscript[m,1]+3*Subscript[m,2])+Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*(3*Subscript[m,1]+4*Subscript[m,2]))))/((-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]));
Impulse2PMOddFactorizableAS[1]=-((3*\[Gamma]*(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((40-80*\[Gamma]^2)*Subscript[m,1]+(51-95*\[Gamma]^2)*Subscript[m,2])+4*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((5-9*\[Gamma]^2)*Subscript[m,1]+(2-5*\[Gamma]^2)*Subscript[m,2]))+Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]*(4*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((2-5*\[Gamma]^2)*Subscript[m,1]+(5-9*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((51-95*\[Gamma]^2)*Subscript[m,1]+40*(1-2*\[Gamma]^2)*Subscript[m,2]))+5*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-51+95*\[Gamma]^2)*Subscript[m,1]+40*(-1+2*\[Gamma]^2)*Subscript[m,2])+4*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-2+5*\[Gamma]^2)*Subscript[m,1]+(-5+9*\[Gamma]^2)*Subscript[m,2]))+Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*(4*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*((-5+9*\[Gamma]^2)*Subscript[m,1]+(-2+5*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(40*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-51+95*\[Gamma]^2)*Subscript[m,2])))))/(4*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^2));
Impulse2PMOddFactorizableAS[2]=-((5*\[Gamma]*(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]*(Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(32*(2-5*\[Gamma]^2)*Subscript[m,1]+(125-239*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2*(54*(1-2*\[Gamma]^2)*Subscript[m,1]+(44-95*\[Gamma]^2)*Subscript[m,2])+3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(54*(1-2*\[Gamma]^2)*Subscript[m,1]+(44-95*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((28-52*\[Gamma]^2)*Subscript[m,1]+6*(1-4*\[Gamma]^2)*Subscript[m,2]))+Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]*(2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(3*(1-4*\[Gamma]^2)*Subscript[m,1]+2*(7-13*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((125-239*\[Gamma]^2)*Subscript[m,1]+32*(2-5*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2*((44-95*\[Gamma]^2)*Subscript[m,1]+54*(1-2*\[Gamma]^2)*Subscript[m,2])+3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((44-95*\[Gamma]^2)*Subscript[m,1]+54*(1-2*\[Gamma]^2)*Subscript[m,2]))+7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*(Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2*((-44+95*\[Gamma]^2)*Subscript[m,1]+54*(-1+2*\[Gamma]^2)*Subscript[m,2])+3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*((-44+95*\[Gamma]^2)*Subscript[m,1]+54*(-1+2*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*((-125+239*\[Gamma]^2)*Subscript[m,1]+32*(-2+5*\[Gamma]^2)*Subscript[m,2])+2*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(3*(-1+4*\[Gamma]^2)*Subscript[m,1]+2*(-7+13*\[Gamma]^2)*Subscript[m,2]))+Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]]*(Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*(4*(-7+13*\[Gamma]^2)*Subscript[m,1]+6*(-1+4*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,2]]]^2*(54*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-44+95*\[Gamma]^2)*Subscript[m,2])+3*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]*(54*(-1+2*\[Gamma]^2)*Subscript[m,1]+(-44+95*\[Gamma]^2)*Subscript[m,2])+Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*(32*(-2+5*\[Gamma]^2)*Subscript[m,1]+(-125+239*\[Gamma]^2)*Subscript[m,2])))))/(8*(-1+\[Gamma]^2)*Pair[Momentum[b],Momentum[b]]^3));


(* ::Subsubsection::Closed:: *)
(*Spin^5 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMOddContactAS[B5000]=(45*\[Gamma]*(-3+7*\[Gamma]^2)*CTC[b,5,0,0,0]*((Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]]-7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]])*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]]-7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]])*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMOddContactAS[D500]=(45*\[Gamma]*CTC[d,5,0,0]*((-(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],2]]]*Pair[Momentum[b],Momentum[b]])+7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],2]]])*Pair[Momentum[Subscript[a,2]],Momentum[Subscript[a,2]]]^2*Subscript[m,1]+(-(Pair[LorentzIndex[\[Tau]],Momentum[Subscript[\[ScriptCapitalE],1]]]*Pair[Momentum[b],Momentum[b]])+7*Pair[LorentzIndex[\[Tau]],Momentum[b]]*Pair[Momentum[b],Momentum[Subscript[\[ScriptCapitalE],1]]])*Pair[Momentum[Subscript[a,1]],Momentum[Subscript[a,1]]]^2*Subscript[m,2]))/(4*Pair[Momentum[b],Momentum[b]]^3);
Impulse2PMOddContactAS[F5000]=0;
Impulse2PMOddContactAS[P500]=0;
Impulse2PMOddContactAS[R500]=0;


(* ::Section::Closed:: *)
(*Anti-aligned, all-spin 2PM impulse*)


(* ::Input::Initialization:: *)
Impulse2PMEvenPrefactorAA=3 Pair[Momentum[b],LorentzIndex[\[Tau]]](Subscript[m, 1]+Subscript[m, 2]);
Impulse2PMOddPrefactorAA=2 \[Gamma](Subscript[m, 1]-Subscript[m, 2]) Pair[Momentum[Subscript[\[ScriptCapitalE], aa]],LorentzIndex[\[Sigma]]];


(* ::Subsection::Closed:: *)
(*Even-in-spin part*)


(* ::Subsubsection::Closed:: *)
(*Factorizable portion*)


(* ::Input::Initialization:: *)
Impulse2PMEvenFactorizableAA=(4-(-Pair[Momentum[Subscript[a, aa]],Momentum[Subscript[a, aa]]])/((-Pair[Momentum[b],Momentum[b]]))+Inactive[Sum][(-5*(-1)^k*2^(-1+2*k)*(-1+\[Gamma]^2)*Gamma[-1/2+2*k]*Pair[Momentum[Subscript[a,aa]],Momentum[Subscript[a,aa]]]^k)/((1+k)*Sqrt[Pi]*Gamma[1+2*k]*(-Pair[Momentum[b],Momentum[b]])^k),{k,0,\[Infinity]}])/.Pair[Momentum[Subscript[a, aa]],Momentum[Subscript[a, aa]]]->z^2 Pair[Momentum[b],Momentum[b]];


(* ::Subsubsection::Closed:: *)
(*Spin^5 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMEvenContactAA[B5000]=Inactive[Sum][-(2/k!) z^6 (-1+\[Gamma]^2) (-3-2 k+(21+8 k) \[Gamma]^2) CTC[b,5,0,0,0] (-Pair[Momentum[b],Momentum[b]])^-k (-z^2 Pair[Momentum[b],Momentum[b]])^k Pochhammer[3/2,3+k]//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[D500]=Inactive[Sum][2/k! z^6 (-1+\[Gamma]^2) CTC[d,5,0,0] (-Pair[Momentum[b],Momentum[b]])^-k (-z^2 Pair[Momentum[b],Momentum[b]])^k Pochhammer[3/2,3+k]//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[F5000]=0;
Impulse2PMEvenContactAA[P500]=0;
Impulse2PMEvenContactAA[R500]=0;


(* ::Subsubsection::Closed:: *)
(*Spin^6 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMEvenContactAA[A6100]=Inactive[Sum][(-5*z^(6+2*k)*(3+8*k+4*k^2-2*(1+2*k)*(15+8*k)*\[Gamma]^2+(35+16*k*(5+2*k))*\[Gamma]^4)*CTC[a,6,1,0,0]*Gamma[4+k]*Pochhammer[3/2,3+k])/(3*k!*Pochhammer[3,k])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[A6110]=Inactive[Sum][(-40*z^(6+2*k)*(-1+\[Gamma]^2)*(3+8*k+4*k^2-2*(1+2*k)*(21+8*k)*\[Gamma]^2+(63+16*k*(7+2*k))*\[Gamma]^4)*CTC[a,6,1,1,0]*Gamma[9/2+k])/(3*Sqrt[Pi]*k!)//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[A6000-A6002]=Inactive[Sum][-1/3*(z^(6+2*k)*(36+111*k+88*k^2+20*k^3-2*(1+2*k)*(162+k*(171+40*k))*\[Gamma]^2+(336+k*(1039+16*k*(49+10*k)))*\[Gamma]^4)*(CTC[a,6,0,0,0]-CTC[a,6,0,0,2])*Pochhammer[3/2,3+k])/k!//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[B6001]=Inactive[Sum][(4*(1+2*k)*z^(6+2*k)*(-1+\[Gamma]^2)*(-3-2*k+(21+8*k)*\[Gamma]^2)*CTC[b,6,0,0,1]*Gamma[9/2+k])/(Sqrt[Pi]*k!)//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[C610]=Inactive[Sum][(z^(6+2*k)*(-1-2*k+(5+4*k)*\[Gamma]^2)*CTC[c,6,1,0]*Gamma[4+k]*Pochhammer[3/2,3+k])/(k!*Gamma[3+k])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[C600-C602]=Inactive[Sum][(z^(6+2*k)*(-1+\[Gamma]^2+k*(-3-2*k+(9+4*k)*\[Gamma]^2))*(CTC[c,6,0,0]-CTC[c,6,0,2])*Pochhammer[3/2,3+k])/(2*k!)//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[D601]=Inactive[Sum][(-4*(1+2*k)*z^(6+2*k)*(-1+\[Gamma]^2)*CTC[d,6,0,1]*Gamma[9/2+k])/(Sqrt[Pi]*k!)//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[E610]=Inactive[Sum][(-2*(3+k)*z^(6+2*k)*CTC[e,6,1,0]*Gamma[9/2+k])/(Sqrt[Pi]*k!)//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMEvenContactAA[F6001]=0;
Impulse2PMEvenContactAA[G6100]=0;
Impulse2PMEvenContactAA[G6110]=0;
Impulse2PMEvenContactAA[G6000-G6002]=0;
Impulse2PMEvenContactAA[P601]=0;
Impulse2PMEvenContactAA[Q610]=0;
Impulse2PMEvenContactAA[R601]=0;


(* ::Subsection::Closed:: *)
(*Odd-in-spin part*)


(* ::Subsubsection::Closed:: *)
(*Factorizable portion*)


(* ::Input::Initialization:: *)
Impulse2PMOddFactorizableAA=(1/(-1+\[Gamma]^2) (3 Pair[LorentzIndex[\[Tau]],Momentum[b]] Pair[Momentum[b],LorentzIndex[\[Sigma]]]/(-Pair[Momentum[b],Momentum[b]])+ \[CapitalPi][LorentzIndex[\[Tau]],LorentzIndex[\[Sigma]]])+Inactive[Sum][1/(Gamma[2+2 k] Gamma[4+2 k]) 15  (1/4)^k (1+2 k)Gamma[1+4 k] (-Pair[Momentum[b],Momentum[b]])^(-k) (-Pair[Momentum[Subscript[a, aa]],Momentum[Subscript[a, aa]]])^k ((3+2 k) Pair[LorentzIndex[\[Tau]],Momentum[b]] Pair[Momentum[b],LorentzIndex[\[Sigma]]]/(-Pair[Momentum[b],Momentum[b]])+ \[CapitalPi][LorentzIndex[\[Tau]],LorentzIndex[\[Sigma]]]),{k,0,\[Infinity]}])/.Pair[Momentum[Subscript[a, aa]],Momentum[Subscript[a, aa]]]->z^2 Pair[Momentum[b],Momentum[b]];


(* ::Subsubsection::Closed:: *)
(*Spin^5 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMOddContactAA[B5000]=Inactive[Sum][-(1/(2 k!))3 z^4 (-3+7 \[Gamma]^2+k (-6+8 \[Gamma]^2)) CTC[b,5,0,0,0] (-Pair[Momentum[b],Momentum[b]])^(-1-k) (-z^2 Pair[Momentum[b],Momentum[b]])^k (-Pair[LorentzIndex[\[Tau]],LorentzIndex[\[Sigma]]] Pair[Momentum[b],Momentum[b]]+(7+2 k) Pair[LorentzIndex[\[Tau]],Momentum[b]] Pair[Momentum[b],LorentzIndex[\[Sigma]]]) Pochhammer[3/2,2+k]//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[D500]=Inactive[Sum][1/(2 k!) 3 z^4 CTC[d,5,0,0] (-Pair[Momentum[b],Momentum[b]])^(-1-k) (-z^2 Pair[Momentum[b],Momentum[b]])^k (-Pair[LorentzIndex[\[Tau]],LorentzIndex[\[Sigma]]] Pair[Momentum[b],Momentum[b]]+(7+2 k) Pair[LorentzIndex[\[Tau]],Momentum[b]] Pair[Momentum[b],LorentzIndex[\[Sigma]]]) Pochhammer[3/2,2+k]//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[F5000]=0;
Impulse2PMOddContactAA[P500]=0;
Impulse2PMOddContactAA[R500]=0;


(* ::Subsubsection::Closed:: *)
(*Spin^6 contact terms*)


(* ::Input::Initialization:: *)
Impulse2PMOddContactAA[A6100]=Inactive[Sum][(10*z^(6+2*k)*(-3-2*k+(7+4*k)*\[Gamma]^2)*CTC[a,6,1,0,0]*Gamma[4+k]*((9+2*k)*Pair[LorentzIndex[\[Sigma]],Momentum[b]]*Pair[LorentzIndex[\[Tau]],Momentum[b]]-Pair[LorentzIndex[\[Sigma]],LorentzIndex[\[Tau]]]*Pair[Momentum[b],Momentum[b]])*Pochhammer[3/2,3+k])/(k!*Pair[Momentum[b],Momentum[b]]*Pochhammer[3,k])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[A6110]=Inactive[Sum][(80*z^(6+2*k)*(-1+\[Gamma]^2)*(-3-2*k+(9+4*k)*\[Gamma]^2)*CTC[a,6,1,1,0]*Gamma[9/2+k]*((9+2*k)*Pair[LorentzIndex[\[Sigma]],Momentum[b]]*Pair[LorentzIndex[\[Tau]],Momentum[b]]-Pair[LorentzIndex[\[Sigma]],LorentzIndex[\[Tau]]]*Pair[Momentum[b],Momentum[b]]))/(Sqrt[Pi]*k!*Pair[Momentum[b],Momentum[b]])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[A6000-A6002]=Inactive[Sum][(4*z^(6+2*k)*(-36-39*k-10*k^2+(78+k*(83+20*k))*\[Gamma]^2)*(CTC[a,6,0,0,0]-CTC[a,6,0,0,2])*Gamma[9/2+k]*((9+2*k)*Pair[LorentzIndex[\[Sigma]],Momentum[b]]*Pair[LorentzIndex[\[Tau]],Momentum[b]]-Pair[LorentzIndex[\[Sigma]],LorentzIndex[\[Tau]]]*Pair[Momentum[b],Momentum[b]]))/(Sqrt[Pi]*k!*Pair[Momentum[b],Momentum[b]])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[B6001]=Inactive[Sum][-(6*z^(6+2*k)*(-9+15*\[Gamma]^2+k*(-6+8*\[Gamma]^2))*CTC[b,6,0,0,1]*Gamma[9/2+k]*((9+2*k)*Pair[LorentzIndex[\[Sigma]],Momentum[b]]*Pair[LorentzIndex[\[Tau]],Momentum[b]]-Pair[LorentzIndex[\[Sigma]],LorentzIndex[\[Tau]]]*Pair[Momentum[b],Momentum[b]]))/(Sqrt[Pi]*k!*Pair[Momentum[b],Momentum[b]])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[C610]=Inactive[Sum][(3*z^(6+2*k)*CTC[c,6,1,0]*Gamma[4+k]*(-((9+2*k)*Pair[LorentzIndex[\[Sigma]],Momentum[b]]*Pair[LorentzIndex[\[Tau]],Momentum[b]])+Pair[LorentzIndex[\[Sigma]],LorentzIndex[\[Tau]]]*Pair[Momentum[b],Momentum[b]])*Pochhammer[3/2,3+k])/(k!*Gamma[3+k]*Pair[Momentum[b],Momentum[b]])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[C600-C602]=Inactive[Sum][-(3*(1+k)*z^(6+2*k)*(CTC[c,6,0,0]-CTC[c,6,0,2])*Gamma[9/2+k]*((9+2*k)*Pair[LorentzIndex[\[Sigma]],Momentum[b]]*Pair[LorentzIndex[\[Tau]],Momentum[b]]-Pair[LorentzIndex[\[Sigma]],LorentzIndex[\[Tau]]]*Pair[Momentum[b],Momentum[b]]))/(Sqrt[Pi]*k!*Pair[Momentum[b],Momentum[b]])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[D601]=Inactive[Sum][(6*z^(6+2*k)*CTC[d,6,0,1]*Gamma[9/2+k]*((9+2*k)*Pair[LorentzIndex[\[Sigma]],Momentum[b]]*Pair[LorentzIndex[\[Tau]],Momentum[b]]-Pair[LorentzIndex[\[Sigma]],LorentzIndex[\[Tau]]]*Pair[Momentum[b],Momentum[b]]))/(Sqrt[Pi]*k!*Pair[Momentum[b],Momentum[b]])//Simplify[#,Element[k,Integers]&&k>=0]&,{k,0,\[Infinity]}];
Impulse2PMOddContactAA[E610]=0;
Impulse2PMOddContactAA[F6001]=0;
Impulse2PMOddContactAA[G6100]=0;
Impulse2PMOddContactAA[G6110]=0;
Impulse2PMOddContactAA[G6000-G6002]=0;
Impulse2PMOddContactAA[P601]=0;
Impulse2PMOddContactAA[Q610]=0;
Impulse2PMOddContactAA[R601]=0;


(* ::Chapter::Closed:: *)
(*Remainder for NLO memory effect*)


(* ::Input::Initialization:: *)
MemoryPrefactor=\[Kappa]/(8\[Pi] Abs[x]) Pair[Momentum[eps],LorentzIndex[\[Mu]]]Pair[Momentum[eps],LorentzIndex[\[Nu]]];


(* ::Section::Closed:: *)
(*q-stripped soft factor*)


(* ::Input::Initialization:: *)
LeadingHBarSoftFactor[k_,\[Tau]_]:=-((Pair[LorentzIndex[\[Mu]],Momentum[Subscript[p, 1]]] Pair[LorentzIndex[\[Nu]],Momentum[Subscript[p, 1]]] Pair[LorentzIndex[\[Tau]],Momentum[k]])/Pair[Momentum[k],Momentum[Subscript[p, 1]]]^2+(-Pair[LorentzIndex[\[Mu]],Momentum[Subscript[p, 1]]] Pair[LorentzIndex[\[Nu]],LorentzIndex[\[Tau]]]-Pair[LorentzIndex[\[Mu]],LorentzIndex[\[Tau]]] Pair[LorentzIndex[\[Nu]],Momentum[Subscript[p, 1]]])/Pair[Momentum[k],Momentum[Subscript[p, 1]]]-(Pair[LorentzIndex[\[Mu]],Momentum[Subscript[p, 2]]] Pair[LorentzIndex[\[Nu]],Momentum[Subscript[p, 2]]] Pair[LorentzIndex[\[Tau]],Momentum[k]])/Pair[Momentum[k],Momentum[Subscript[p, 2]]]^2+(Pair[LorentzIndex[\[Mu]],Momentum[Subscript[p, 2]]] Pair[LorentzIndex[\[Nu]],LorentzIndex[\[Tau]]]+Pair[LorentzIndex[\[Mu]],LorentzIndex[\[Tau]]] Pair[LorentzIndex[\[Nu]],Momentum[Subscript[p, 2]]])/Pair[Momentum[k],Momentum[Subscript[p, 2]]]);
SubleadingHBarSoftFactor[k_,\[Tau]_,\[Lambda]_]:=-((Pair[LorentzIndex[\[Lambda]],Momentum[k]] Pair[LorentzIndex[\[Mu]],Momentum[Subscript[p, 1]]] Pair[LorentzIndex[\[Nu]],Momentum[Subscript[p, 1]]] Pair[LorentzIndex[\[Tau]],Momentum[k]])/Pair[Momentum[k],Momentum[Subscript[p, 1]]]^3-(Pair[LorentzIndex[\[Lambda]],LorentzIndex[\[Nu]]] Pair[LorentzIndex[\[Mu]],Momentum[Subscript[p, 1]]] Pair[LorentzIndex[\[Tau]],Momentum[k]])/Pair[Momentum[k],Momentum[Subscript[p, 1]]]^2-(Pair[LorentzIndex[\[Lambda]],LorentzIndex[\[Mu]]] Pair[LorentzIndex[\[Nu]],Momentum[Subscript[p, 1]]] Pair[LorentzIndex[\[Tau]],Momentum[k]])/Pair[Momentum[k],Momentum[Subscript[p, 1]]]^2+(Pair[LorentzIndex[\[Lambda]],LorentzIndex[\[Nu]]] Pair[LorentzIndex[\[Mu]],LorentzIndex[\[Tau]]])/Pair[Momentum[k],Momentum[Subscript[p, 1]]]+(Pair[LorentzIndex[\[Lambda]],Momentum[k]] Pair[LorentzIndex[\[Mu]],Momentum[Subscript[p, 2]]] Pair[LorentzIndex[\[Nu]],Momentum[Subscript[p, 2]]] Pair[LorentzIndex[\[Tau]],Momentum[k]])/Pair[Momentum[k],Momentum[Subscript[p, 2]]]^3-(Pair[LorentzIndex[\[Lambda]],LorentzIndex[\[Nu]]] Pair[LorentzIndex[\[Mu]],Momentum[Subscript[p, 2]]] Pair[LorentzIndex[\[Tau]],Momentum[k]])/Pair[Momentum[k],Momentum[Subscript[p, 2]]]^2-(Pair[LorentzIndex[\[Lambda]],LorentzIndex[\[Mu]]] Pair[LorentzIndex[\[Nu]],Momentum[Subscript[p, 2]]] Pair[LorentzIndex[\[Tau]],Momentum[k]])/Pair[Momentum[k],Momentum[Subscript[p, 2]]]^2+(Pair[LorentzIndex[\[Lambda]],LorentzIndex[\[Nu]]] Pair[LorentzIndex[\[Mu]],LorentzIndex[\[Tau]]])/Pair[Momentum[k],Momentum[Subscript[p, 2]]]);


(* ::Section::Closed:: *)
(*1PM impulse*)


(* ::Input::Initialization:: *)
SpinFactor[\[Mu]_]:=1/Sqrt[\[Gamma]^2-1] (Eps[LorentzIndex[\[Mu]],Momentum[Subscript[v, 1]],Momentum[Subscript[v, 2]],Momentum[Subscript[a, 1]]]+Eps[LorentzIndex[\[Mu]],Momentum[Subscript[v, 1]],Momentum[Subscript[v, 2]],Momentum[Subscript[a, 2]]]);
Impulse1PM[\[Tau]_]:=(\[Kappa]^2 m1 m2)/(32\[Pi] Sqrt[\[Gamma]^2-1]) ((\[Gamma]+Sqrt[\[Gamma]^2-1])^2 ((FV[b,\[Tau]]+SpinFactor[\[Tau]])/Contract[(FV[b,\[Alpha]]+SpinFactor[\[Alpha]])(FV[b,\[Alpha]]+SpinFactor[\[Alpha]])])+(\[Gamma]-Sqrt[\[Gamma]^2-1])^2 ((FV[b,\[Tau]]-SpinFactor[\[Tau]])/Contract[(FV[b,\[Alpha]]-SpinFactor[\[Alpha]])(FV[b,\[Alpha]]-SpinFactor[\[Alpha]])]));


==> anc/WaveformFromAmplitudes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18687,        589]
NotebookOptionsPosition[     17706,        565]
NotebookOutlinePosition[     18101,        581]
CellTagsIndexPosition[     18058,        578]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file for \[OpenCurlyDoubleQuote]Leading-order gravitational \
radiation to all spin orders\[CloseCurlyDoubleQuote] by Rafael Aoude, Kays \
Haddad, Carlo Heissenberg, and Andreas Helset.\
\>", "Text",
 CellChangeTimes->{{3.9055713008785343`*^9, 
  3.905571346039731*^9}},ExpressionUUID->"7bc1f1b8-31b1-4e5a-ad37-\
47ca6fa46c43"],

Cell[CellGroupData[{

Cell["Waveform from Amplitudes", "Title",
 CellChangeTimes->{{3.905562264486815*^9, 
  3.905562267756083*^9}},ExpressionUUID->"c2928810-2757-40dc-86a0-\
9448877dbf67"],

Cell[TextData[{
 "Here we load the data files for the waveforms expanded up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["spin", "5"], "."}], TraditionalForm]],ExpressionUUID->
  "75eefd22-53ef-41b0-8d96-1b587877e97c"],
 "\nThe following vectors are used:\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["v", "1"], ",", 
    RowBox[{
     SubscriptBox["v", "2"], ":"}]}], TraditionalForm]],ExpressionUUID->
  "2469bcbc-0adb-4239-b6bc-a9678e01730c"],
 " velocity vectors for each black hole\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "1"], ",", 
    RowBox[{
     SubscriptBox["a", "2"], ":"}]}], TraditionalForm]],ExpressionUUID->
  "83642cc7-04a4-4cc9-9484-d824222f2d1b"],
 " ring radius for each black hole\n- \[Rho] : momentum of gravitational wave \
divided by its frequency\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "i"], "=", " ", 
    FractionBox[
     RowBox[{"u", "-", 
      RowBox[{"\[Rho]", ".", 
       SubscriptBox["b", "i"]}]}], 
     RowBox[{"\[Rho]", ".", 
      SubscriptBox["v", "i"]}]]}], TraditionalForm]],ExpressionUUID->
  "8ed70e3b-ca19-4fd9-80b5-623e63a5d76c"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", "=", 
    RowBox[{
     SubscriptBox["b", "2"], "-", 
     SubscriptBox["b", "1"]}]}], TraditionalForm]],ExpressionUUID->
  "4d93ea60-f6a9-487b-afe1-c62b54b3ba8f"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "t"], "=", 
    RowBox[{"b", " ", "+", " ", 
     RowBox[{
      SubscriptBox["u", "2"], 
      SubscriptBox["v", "2"]}], "-", 
     RowBox[{
      SubscriptBox["u", "1"], 
      SubscriptBox["v", "1"]}]}]}], TraditionalForm]],ExpressionUUID->
  "70377dbb-d28e-4efa-8918-11c5804f1276"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["P", "i"], "\[Mu]\[Nu]"], "=", 
    RowBox[{
     SuperscriptBox["\[Eta]", "\[Mu]\[Nu]"], "-", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["v", "i"], "\[Mu]"], 
      SuperscriptBox[
       SubscriptBox["v", "i"], "\[Nu]"]}]}]}], TraditionalForm]],
  ExpressionUUID->"ae90c0c0-dace-4c86-a8f0-f7d575b74457"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["ProjPi", "\[Mu]\[Nu]"], "=", 
    RowBox[{
     SuperscriptBox["\[Eta]", "\[Mu]\[Nu]"], "-", 
     RowBox[{
      SubsuperscriptBox["v", "1", "\[Mu]"], 
      SubsuperscriptBox[
       OverscriptBox["v", "\[Cup]"], "1", "\[Nu]"]}], "-", 
     RowBox[{
      SubsuperscriptBox["v", "2", "\[Mu]"], 
      SubsuperscriptBox[
       OverscriptBox["v", "\[Cup]"], "2", "\[Nu]"]}]}]}], TraditionalForm]],
  ExpressionUUID->"478cd64a-964a-42cd-aeb6-83f37f066fd2"],
 "\n- mB = |b|\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["mB", "ti"]}], "=", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"-", 
      RowBox[{
       SubscriptBox["b", "t"], ".", 
       SubscriptBox["P", "i"], ".", 
       SubscriptBox["b", "t"]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "faa0b908-daf2-43d8-832a-1f430f09a42d"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["mB", "t0"], "="}], TraditionalForm]],ExpressionUUID->
  "0ce0bd57-abfa-4b70-af01-4da6b7b2e364"],
 "| ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "t"], TraditionalForm]],ExpressionUUID->
  "05e4076b-38bc-4c3a-972c-522c2b8317c4"],
 "|\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Rho]v", "i"], "=", 
    RowBox[{"\[Rho]", ".", 
     SubscriptBox["v", "i"]}]}], TraditionalForm]],ExpressionUUID->
  "79cc3ab4-dda1-4a30-94e8-6b3b0e28f8a1"],
 "\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", "[", "1", "]"}], TraditionalForm]],ExpressionUUID->
  "0a096fbf-b7d2-4373-ad81-b4d9e7535f05"],
 " is defined below eq. (21) in the main paper. \nWe define these vectors \
from spinors\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalLambda]", "1"], "\[Mu]"], " ", "=", " ", 
    "\[LeftAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "14574733-04d6-4331-b214-b4a86f2c2567"],
 "\[Rho] | ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["v", "1"], 
      SuperscriptBox[
       OverscriptBox["\[Sigma]", "_"], "\[Mu]"]}], "|", "\[Rho]"}], " ", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "85d1afa3-2164-441f-8211-120937426771"],
 "  \n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalLambda]", "2"], "\[Mu]"], " ", "=", " ", 
    "\[LeftAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "fe51247e-e9b2-45f4-aa58-c6e5c666524e"],
 "\[Rho] | ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["v", "2"], 
      SuperscriptBox[
       OverscriptBox["\[Sigma]", "_"], "\[Mu]"]}], "|", "\[Rho]"}], " ", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "1060878c-6837-4776-b89b-8a7c351b68e0"],
 " \n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalLambda]", "121"], "\[Mu]"], " ", "=", " ", 
    "\[LeftAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "ab621db9-1aba-4ea3-ab7d-1956dc0e2580"],
 "\[Rho] | ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["v", "1"], " ", 
      SubscriptBox[
       OverscriptBox["v", "_"], "2"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], 
      SubscriptBox[
       OverscriptBox["v", "_"], "1"]}], "|", "\[Rho]"}], " ", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "25964ddf-74e7-40db-8be2-f354879588c0"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalLambda]", "212"], "\[Mu]"], " ", "=", " ", 
    "\[LeftAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "45441c7d-101d-40c3-a9f9-e6cce4198156"],
 "\[Rho] | ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["v", "2"], " ", 
      SubscriptBox[
       OverscriptBox["v", "_"], "1"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], 
      SubscriptBox[
       OverscriptBox["v", "_"], "2"]}], "|", "\[Rho]"}], " ", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "436b35ee-1d6b-43f9-a4ac-de7dab0bf773"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalLambda]", 
      RowBox[{"12", "a"}]], "\[Mu]"], " ", "=", " ", "\[LeftAngleBracket]"}], 
   TraditionalForm]],ExpressionUUID->"2d0bb820-7bd5-4421-8c6e-508d4233f3a3"],
 "\[Rho] | ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["v", "1"], " ", 
      SubscriptBox[
       OverscriptBox["v", "_"], "2"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], 
      SubscriptBox[
       OverscriptBox["a", "_"], "1"]}], "|", "\[Rho]"}], " ", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "a1d9a8f4-d556-42f2-9423-8389f4c6d893"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalLambda]", 
      RowBox[{"21", "a"}]], "\[Mu]"], " ", "=", " ", "\[LeftAngleBracket]"}], 
   TraditionalForm]],ExpressionUUID->"72ccd50a-b12d-467d-94ff-d01e80ec081c"],
 "\[Rho] | ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["v", "2"], " ", 
      SubscriptBox[
       OverscriptBox["v", "_"], "1"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], 
      SubscriptBox[
       OverscriptBox["a", "_"], "2"]}], "|", "\[Rho]"}], " ", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "b3f7677e-e3e4-4c7e-bcc4-ce4946e7a17a"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalLambda]", "a2a"], "\[Mu]"], " ", "=", " ", 
    "\[LeftAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "275f43e0-edfa-45b5-bec6-e9aad549be99"],
 "\[Rho] | ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], " ", 
      SubscriptBox[
       OverscriptBox["v", "_"], "2"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], 
      SubscriptBox[
       OverscriptBox["a", "_"], "1"]}], "|", "\[Rho]"}], " ", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "6d5b74a8-7190-420b-84a0-2bed2ad4d75b"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalLambda]", "a1a"], "\[Mu]"], " ", "=", " ", 
    "\[LeftAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "28d60cfd-ddc4-4492-9bab-a5d7c456ec50"],
 "\[Rho] | ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["a", "2"], " ", 
      SubscriptBox[
       OverscriptBox["v", "_"], "1"], 
      SuperscriptBox["\[Sigma]", "\[Mu]"], 
      SubscriptBox[
       OverscriptBox["a", "_"], "2"]}], "|", "\[Rho]"}], " ", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "eae1191f-fff7-4c82-899b-5a4fd57eaac8"],
 "\n and the following vectors\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"v1p", "^", "\[Mu]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["v", "1"], "\[Mu]"], "(", 
       FractionBox[
        RowBox[{"\[Rho]", ".", 
         SubscriptBox["a", "1"]}], 
        RowBox[{"\[Rho]", ".", 
         SubscriptBox["v", "1"]}]], ")"}]}], "-", 
     SuperscriptBox[
      SubscriptBox["a", "1"], "\[Mu]"], "-", 
     SuperscriptBox[
      SubscriptBox["a", "2"], "\[Mu]"]}]}], TraditionalForm]],ExpressionUUID->
  "53c398b1-b822-4e3c-86d7-7f2702279e65"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"v1m", "^", "\[Mu]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["v", "1"], "\[Mu]"], "(", 
       FractionBox[
        RowBox[{"\[Rho]", ".", 
         SubscriptBox["a", "1"]}], 
        RowBox[{"\[Rho]", ".", 
         SubscriptBox["v", "1"]}]], ")"}]}], "+", 
     SuperscriptBox[
      SubscriptBox["a", "1"], "\[Mu]"], "+", 
     SuperscriptBox[
      SubscriptBox["a", "2"], "\[Mu]"]}]}], TraditionalForm]],ExpressionUUID->
  "c822873e-c282-462e-aa9e-8f7a4f0f9beb"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"v2p", "^", "\[Mu]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["v", "2"], "\[Mu]"], "(", 
       FractionBox[
        RowBox[{"\[Rho]", ".", 
         SubscriptBox["a", "2"]}], 
        RowBox[{"\[Rho]", ".", 
         SubscriptBox["v", "2"]}]], ")"}]}], "-", 
     SuperscriptBox[
      SubscriptBox["a", "1"], "\[Mu]"], "-", 
     SuperscriptBox[
      SubscriptBox["a", "2"], "\[Mu]"]}]}], TraditionalForm]],ExpressionUUID->
  "be453d10-707d-4fdf-bba3-cda0094139c0"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"v2m", "^", "\[Mu]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["v", "2"], "\[Mu]"], "(", 
       FractionBox[
        RowBox[{"\[Rho]", ".", 
         SubscriptBox["a", "2"]}], 
        RowBox[{"\[Rho]", ".", 
         SubscriptBox["v", "2"]}]], ")"}]}], "+", 
     SuperscriptBox[
      SubscriptBox["a", "1"], "\[Mu]"], "+", 
     SuperscriptBox[
      SubscriptBox["a", "2"], "\[Mu]"]}]}], TraditionalForm]],ExpressionUUID->
  "d5f0379c-21b6-4206-912b-868d38f510fc"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["L11", "\[Mu]"], "=", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["a", "2"]}], 
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["v", "2"]}]], 
        SuperscriptBox[
         SubscriptBox["v", "2"], "\[Mu]"]}], "+", 
       SuperscriptBox[
        SubscriptBox["a", "2"], "\[Mu]"]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"220509cd-6dc9-4823-bbc4-7e1384a2dc04"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["L21", "\[Mu]"], "=", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["a", "1"]}], 
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["v", "1"]}]], 
        SuperscriptBox[
         SubscriptBox["v", "1"], "\[Mu]"]}], "+", 
       SuperscriptBox[
        SubscriptBox["a", "1"], "\[Mu]"]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"7249dcc6-fae9-4858-996b-92375a95efdd"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["L12", "\[Mu]"], "=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["a", "1"]}], 
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["v", "1"]}]], 
        SuperscriptBox[
         SubscriptBox["a", "1"], "\[Mu]"]}], "-", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          SubscriptBox["a", "1"], "2"], 
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["v", "1"]}]], 
        SuperscriptBox["\[Rho]", "\[Mu]"]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"4d3db563-5c59-4408-a74f-9828fb08cb07"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["L22", "\[Mu]"], "=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["a", "2"]}], 
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["v", "2"]}]], 
        SuperscriptBox[
         SubscriptBox["a", "2"], "\[Mu]"]}], "-", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          SubscriptBox["a", "2"], "2"], 
         RowBox[{"\[Rho]", ".", 
          SubscriptBox["v", "2"]}]], 
        SuperscriptBox["\[Rho]", "\[Mu]"]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"b0732735-f401-437c-82f8-d9deea27460f"],
 "\n An overall factor of ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox["G", "2"], 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "1"], 
      SubscriptBox["m", "2"]}], "|", 
     StyleBox["x",
      FontWeight->"Bold"], "|"}]], TraditionalForm]],ExpressionUUID->
  "768152d3-be6d-4240-a956-e3a544fefabb"],
 " has been omitted."
}], "Text",
 CellChangeTimes->{{3.905562320743556*^9, 3.9055627452382812`*^9}, {
  3.9055711078255653`*^9, 3.905571110864387*^9}, {3.905581786659954*^9, 
  3.905581816299921*^9}, {3.9055956940152197`*^9, 3.905595706167445*^9}, {
  3.9055958331731567`*^9, 3.905595973672749*^9}, {3.905596162588249*^9, 
  3.905596207843939*^9}, {3.905598111053178*^9, 3.905598124524735*^9}, {
  3.9071270637048187`*^9, 3.90712725973501*^9}, {3.907222679377173*^9, 
  3.907222810798848*^9}, {3.907222866723734*^9, 3.9072228988323593`*^9}, {
  3.907222938568923*^9, 3.907222983210891*^9}, {3.907641443029645*^9, 
  3.907641443468254*^9}},ExpressionUUID->"5f1d0b13-c917-4454-9d9d-\
a93f08a82cf7"],

Cell[CellGroupData[{

Cell["Loading the data files", "Subsection",
 CellChangeTimes->{{3.9055622736931543`*^9, 3.905562281850972*^9}, 
   3.905571198595563*^9},ExpressionUUID->"8d81ba0b-aa4b-4d55-aac9-\
fa3d8dbf6020"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.905562286788309*^9, 3.90556228769621*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5daeea52-6b97-4a79-b069-402b4a310cad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellLabel->
  "10/25/23 13:37:30 \
In[1]:=",ExpressionUUID->"03c013ad-00b3-4c0d-90a8-e8e38a18ddd1"],

Cell[BoxData[{
 RowBox[{"<<", "\"\<waveformAmplitudeSpin0.mx\>\""}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<waveformAmplitudeSpin1.mx\>\""}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<waveformAmplitudeSpin2.mx\>\""}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<waveformAmplitudeSpin3.mx\>\""}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<waveformAmplitudeSpin4.mx\>\""}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<waveformAmplitudeSpin5.mx\>\""}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<waveformAmplitudeContactSpin5.mx\>\""}]}], "Input",
 CellChangeTimes->{{3.9054795026216516`*^9, 3.905479507098054*^9}, {
  3.9054819445094137`*^9, 3.90548194697803*^9}, {3.905482214897024*^9, 
  3.905482216121415*^9}, {3.9054830871508017`*^9, 3.905483089002964*^9}, {
  3.9054894118471193`*^9, 3.905489414423514*^9}, {3.9055670076434183`*^9, 
  3.905567032057597*^9}, {3.9055795696505003`*^9, 3.9055795768804293`*^9}, {
  3.907127276479579*^9, 3.907127278468449*^9}, {3.907218217205254*^9, 
  3.907218229096149*^9}},
 CellLabel->
  "10/25/23 13:37:33 \
In[2]:=",ExpressionUUID->"961ac3d4-2f79-4a3e-96be-d84d8ac6632a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{695.25, 852.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"766ba242-1e4d-41f1-9a03-41e32fb8dcb4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 347, 7, 58, "Text",ExpressionUUID->"7bc1f1b8-31b1-4e5a-ad37-47ca6fa46c43"],
Cell[CellGroupData[{
Cell[930, 31, 167, 3, 98, "Title",ExpressionUUID->"c2928810-2757-40dc-86a0-9448877dbf67"],
Cell[1100, 36, 14810, 486, 862, "Text",ExpressionUUID->"5f1d0b13-c917-4454-9d9d-a93f08a82cf7"],
Cell[CellGroupData[{
Cell[15935, 526, 195, 3, 54, "Subsection",ExpressionUUID->"8d81ba0b-aa4b-4d55-aac9-fa3d8dbf6020"],
Cell[16133, 531, 195, 3, 29, "Input",ExpressionUUID->"5daeea52-6b97-4a79-b069-402b4a310cad"],
Cell[16331, 536, 224, 6, 42, "Input",ExpressionUUID->"03c013ad-00b3-4c0d-90a8-e8e38a18ddd1"],
Cell[16558, 544, 1120, 17, 167, "Input",ExpressionUUID->"961ac3d4-2f79-4a3e-96be-d84d8ac6632a"]
}, Open  ]]
}, Open  ]]
}
]
*)


